Study of $B_c^+ \rightarrow \chi_c \pi^+$ decays

A study of $B_c^+ \rightarrow \chi_c \pi^+$ decays is reported using proton-proton collision data, collected with the LHCb detector at centre-of-mass energies of 7, 8, and 13 TeV, corresponding to an integrated luminosity of 9fb$^{-1}$. The decay $B_c^+ \rightarrow \chi_{c2} \pi^+$ is observed for the first time, with a significance exceeding seven standard deviations. The relative branching fraction with respect to the $B_c^+ \rightarrow J/\psi \pi^+$ decay is measured to be $$ \frac{\mathcal{B}_{B_c^+ \rightarrow \chi_{c2} \pi^+}} {\mathcal{B}_{B_c^+ \rightarrow J/\psi \pi^+}} = 0.37 \pm 0.06 \pm 0.02 \pm 0.01 , $$ where the first uncertainty is statistical, the second is systematic, and the third is due to the knowledge of the $\chi_c \rightarrow J/\psi \gamma$ branching fraction. No significant $B_c^+ \rightarrow \chi_{c1} \pi^+$ signal is observed and an upper limit for the relative branching fraction for the $B_c^+ \rightarrow \chi_{c1} \pi^+$ and $B_c^+ \rightarrow \chi_{c2} \pi^+$ decays of $$ \frac{\mathcal{B}_{B_c^+ \rightarrow \chi_{c1} \pi^+}} {\mathcal{B}_{B_c^+ \rightarrow \chi_{c2} \pi^+}} < 0.49 $$ is set at the 90\% confidence level.

==> figs/Fig1.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_bu()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri Sep 22 09:51:08 2023) by ROOT version 6.28/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,38,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.12037,-3658.537,5.367284,26829.27);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_242033e0__5 = new TH1D("frame_242033e0__5","A RooPlot of \"\"",100,5.15,5.35);
   frame_242033e0__5->SetBinContent(1,17735.51);
   frame_242033e0__5->SetMinimum(0);
   frame_242033e0__5->SetMaximum(25000);
   frame_242033e0__5->SetEntries(1);
   frame_242033e0__5->SetDirectory(nullptr);
   frame_242033e0__5->SetStats(0);
   frame_242033e0__5->SetMarkerStyle(20);
   frame_242033e0__5->GetXaxis()->SetNdivisions(-504);
   frame_242033e0__5->GetXaxis()->SetLabelFont(132);
   frame_242033e0__5->GetXaxis()->SetLabelOffset(0.025);
   frame_242033e0__5->GetXaxis()->SetLabelSize(0.06);
   frame_242033e0__5->GetXaxis()->SetTitleSize(-1);
   frame_242033e0__5->GetXaxis()->SetTitleOffset(1);
   frame_242033e0__5->GetXaxis()->SetTitleFont(132);
   frame_242033e0__5->GetYaxis()->SetNdivisions(-405);
   frame_242033e0__5->GetYaxis()->SetLabelFont(132);
   frame_242033e0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_242033e0__5->GetYaxis()->SetLabelSize(0.06);
   frame_242033e0__5->GetYaxis()->SetTitleSize(0.05);
   frame_242033e0__5->GetYaxis()->SetTitleFont(132);
   frame_242033e0__5->GetZaxis()->SetLabelFont(132);
   frame_242033e0__5->GetZaxis()->SetLabelSize(0.05);
   frame_242033e0__5->GetZaxis()->SetTitleSize(0.05);
   frame_242033e0__5->GetZaxis()->SetTitleOffset(1);
   frame_242033e0__5->GetZaxis()->SetTitleFont(132);
   frame_242033e0__5->Draw("FUNC");
   
   Double_t fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[cb2_mYHNJt]_fx9[273] = { 5.149998, 5.15, 5.152, 5.154, 5.156, 5.158, 5.16, 5.162, 5.164, 5.166, 5.168, 5.17, 5.172, 5.174, 5.176, 5.178, 5.18,
   5.182, 5.184, 5.186, 5.188, 5.19, 5.192, 5.194, 5.196, 5.198, 5.2, 5.202, 5.204, 5.206, 5.208, 5.21, 5.212,
   5.214, 5.216, 5.218, 5.22, 5.222, 5.224, 5.226, 5.228, 5.23, 5.232, 5.234, 5.236, 5.238, 5.24, 5.242, 5.244,
   5.245, 5.246, 5.247, 5.248, 5.249, 5.25, 5.251, 5.252, 5.253, 5.254, 5.2545, 5.255, 5.2555, 5.256, 5.2565, 5.257,
   5.2575, 5.258, 5.2585, 5.259, 5.2595, 5.26, 5.2605, 5.261, 5.2615, 5.26175, 5.262, 5.26225, 5.2625, 5.26275, 5.263, 5.26325,
   5.2635, 5.26375, 5.264, 5.26425, 5.2645, 5.26475, 5.265, 5.26525, 5.2655, 5.26575, 5.266, 5.26625, 5.2665, 5.26675, 5.266875, 5.267,
   5.267125, 5.26725, 5.267375, 5.2675, 5.26775, 5.268, 5.26825, 5.2685, 5.26875, 5.269, 5.26925, 5.2695, 5.27, 5.2705, 5.271, 5.272,
   5.2725, 5.27275, 5.273, 5.27325, 5.2735, 5.27375, 5.274, 5.27425, 5.2745, 5.27475, 5.275, 5.27525, 5.2755, 5.27575, 5.276, 5.27625,
   5.2765, 5.276625, 5.27675, 5.276875, 5.277, 5.277125, 5.27725, 5.277375, 5.2775, 5.277625, 5.27775, 5.277875, 5.278, 5.278125, 5.27825, 5.278375,
   5.2785, 5.278625, 5.27875, 5.278875, 5.279, 5.279125, 5.27925, 5.279375, 5.2795, 5.279625, 5.27975, 5.279875, 5.28, 5.280125, 5.28025, 5.280375,
   5.2805, 5.280625, 5.28075, 5.280875, 5.281, 5.281125, 5.28125, 5.281375, 5.2815, 5.281625, 5.28175, 5.281875, 5.282, 5.28225, 5.2825, 5.28275,
   5.283, 5.28325, 5.2835, 5.28375, 5.284, 5.28425, 5.2845, 5.28475, 5.285, 5.28525, 5.2855, 5.28575, 5.286, 5.2865, 5.287, 5.288,
   5.2885, 5.289, 5.28925, 5.2895, 5.28975, 5.29, 5.29025, 5.2905, 5.29075, 5.291, 5.29125, 5.2915, 5.29175, 5.292, 5.29225, 5.2925,
   5.29275, 5.293, 5.29325, 5.2935, 5.29375, 5.294, 5.29425, 5.2945, 5.29475, 5.295, 5.29525, 5.2955, 5.29575, 5.296, 5.29625, 5.2965,
   5.29675, 5.297, 5.29725, 5.2975, 5.298, 5.2985, 5.299, 5.2995, 5.3, 5.3005, 5.301, 5.3015, 5.302, 5.3025, 5.303, 5.3035,
   5.304, 5.3045, 5.305, 5.306, 5.307, 5.308, 5.309, 5.31, 5.311, 5.312, 5.313, 5.314, 5.316, 5.318, 5.32, 5.322,
   5.324, 5.326, 5.328, 5.33, 5.332, 5.334, 5.336, 5.338, 5.34, 5.342, 5.344, 5.346, 5.348, 5.35, 5.35, 5.350002 };
   Double_t fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[cb2_mYHNJt]_fy9[273] = { 0, 14.99072, 15.60888, 16.26273, 16.95493, 17.6884, 18.46632, 19.2922, 20.16985, 21.10349, 22.09775, 23.15774, 24.2891, 25.49807, 26.79155, 28.17724, 29.66366,
   31.26034, 32.97793, 34.82834, 36.82493, 38.98276, 41.31878, 43.85219, 46.60475, 49.6012, 52.86977, 56.44275, 60.35721, 64.65587, 69.3881, 74.61122, 80.39201,
   86.80865, 93.95302, 101.9337, 110.8795, 120.9442, 132.3127, 145.2079, 159.9012, 176.7246, 196.0879, 218.5009, 244.6031, 275.2048, 311.3432, 354.3611, 406.0187,
   435.79, 468.6555, 505.0367, 545.4276, 590.4088, 640.6664, 697.0153, 760.4286, 832.0751, 913.367, 958.1529, 1006.022, 1057.251, 1112.146, 1171.047, 1234.335,
   1302.436, 1375.824, 1455.036, 1540.672, 1633.412, 1734.025, 1843.382, 1962.476, 2092.438, 2161.893, 2234.566, 2310.649, 2390.349, 2473.887, 2561.503, 2653.453,
   2750.015, 2851.487, 2958.193, 3070.48, 3188.728, 3313.344, 3444.772, 3583.495, 3730.035, 3884.964, 4048.903, 4222.531, 4406.589, 4601.889, 4704.03, 4809.322,
   4917.89, 5029.864, 5145.383, 5264.316, 5507.134, 5755.579, 6009.414, 6268.374, 6532.168, 6800.479, 7072.962, 7349.246, 7911.61, 8484.097, 9062.858, 10222.11,
   10793.35, 11074.74, 11352.47, 11625.92, 11894.43, 12157.38, 12414.11, 12664.01, 12906.43, 13140.78, 13366.44, 13582.82, 13789.35, 13985.48, 14170.68, 14344.44,
   14506.29, 14582.6, 14655.77, 14725.74, 14792.46, 14855.9, 14915.99, 14972.71, 15026.01, 15075.84, 15122.19, 15165, 15204.26, 15239.93, 15271.99, 15300.42,
   15325.19, 15346.29, 15363.69, 15377.4, 15387.4, 15393.67, 15396.23, 15395.05, 15390.16, 15381.54, 15369.21, 15353.18, 15333.45, 15310.04, 15282.97, 15252.25,
   15217.92, 15179.99, 15138.49, 15093.45, 15044.9, 14992.89, 14937.44, 14878.59, 14816.39, 14750.88, 14682.1, 14610.12, 14534.96, 14375.38, 14203.79, 14020.68,
   13826.54, 13621.9, 13407.3, 13183.32, 12950.54, 12709.57, 12461.01, 12205.49, 11943.65, 11676.13, 11403.55, 11126.56, 10845.8, 10275.47, 9697.521, 8537.582,
   7964.345, 7400.89, 7123.943, 6850.726, 6581.615, 6316.958, 6057.078, 5802.272, 5552.808, 5308.929, 5072.13, 4846.599, 4632.096, 4428.033, 4233.856, 4049.044,
   3873.103, 3705.57, 3546.006, 3394, 3249.16, 3111.118, 2979.527, 2854.058, 2734.401, 2620.261, 2511.362, 2407.442, 2308.251, 2213.557, 2123.136, 2036.778,
   1954.284, 1875.466, 1800.145, 1728.152, 1593.517, 1470.375, 1357.662, 1254.418, 1159.779, 1072.966, 993.2754, 920.0734, 852.7857, 790.893, 733.9254, 681.4569,
   633.1016, 588.5089, 547.3607, 474.2672, 411.8071, 358.31, 312.3868, 272.8792, 238.8189, 209.3942, 183.9233, 161.832, 125.9233, 98.61414, 77.70057, 61.5789,
   49.07295, 39.31366, 31.65422, 25.61, 20.81548, 16.99328, 13.93164, 11.46798, 9.476778, 7.86063, 6.543567, 5.466048, 4.581192, 3.851918, 3.851918, 0 };
   TGraph *graph = new TGraph(273,fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[cb2_mYHNJt]_fx9,fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[cb2_mYHNJt]_fy9);
   graph->SetName("fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[cb2_mYHNJt]");
   graph->SetTitle("Projection of Fit1D FitRDC1_burd");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9 = new TH1F("Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9","Projection of Fit1D FitRDC1_burd",273,5.129998,5.370002);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->SetMinimum(0);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->SetMaximum(16935.85);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->SetDirectory(nullptr);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->SetStats(0);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->SetMarkerStyle(20);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBcb2_mYHNJtcB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[cb2_mYHNJt]9);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[(RDC2)_plus_(EDGC2)]_fx10[260] = { 5.149998, 5.15, 5.152, 5.154, 5.156, 5.158, 5.16, 5.162, 5.164, 5.166, 5.168, 5.17, 5.172, 5.174, 5.176, 5.178, 5.18,
   5.182, 5.184, 5.185, 5.186, 5.187, 5.188, 5.189, 5.19, 5.191, 5.1915, 5.192, 5.1925, 5.193, 5.1935, 5.194, 5.1945,
   5.195, 5.1955, 5.196, 5.1965, 5.197, 5.1975, 5.198, 5.1985, 5.199, 5.1995, 5.2, 5.20025, 5.2005, 5.20075, 5.201, 5.20125,
   5.2015, 5.20175, 5.202, 5.20225, 5.2025, 5.20275, 5.203, 5.20325, 5.2035, 5.20375, 5.204, 5.20425, 5.2045, 5.20475, 5.205, 5.20525,
   5.2055, 5.20575, 5.206, 5.2065, 5.207, 5.2075, 5.208, 5.2085, 5.209, 5.21, 5.211, 5.2115, 5.212, 5.2125, 5.213, 5.2135,
   5.214, 5.2145, 5.215, 5.2155, 5.21575, 5.216, 5.21625, 5.2165, 5.21675, 5.217, 5.21725, 5.2175, 5.21775, 5.218, 5.21825, 5.2185,
   5.21875, 5.219, 5.21925, 5.2195, 5.21975, 5.22, 5.22025, 5.2205, 5.22075, 5.221, 5.22125, 5.2215, 5.22175, 5.222, 5.22225, 5.2225,
   5.22275, 5.223, 5.22325, 5.2235, 5.22375, 5.224, 5.22425, 5.2245, 5.22475, 5.225, 5.22525, 5.2255, 5.22575, 5.226, 5.22625, 5.2265,
   5.22675, 5.227, 5.22725, 5.2275, 5.22775, 5.228, 5.22825, 5.2285, 5.229, 5.2295, 5.23, 5.2305, 5.231, 5.2315, 5.232, 5.2325,
   5.233, 5.2335, 5.234, 5.2345, 5.235, 5.2355, 5.236, 5.2365, 5.237, 5.238, 5.239, 5.24, 5.242, 5.243, 5.244, 5.245,
   5.246, 5.247, 5.24725, 5.2475, 5.24775, 5.248, 5.24825, 5.2485, 5.24875, 5.249, 5.2495, 5.25, 5.252, 5.2525, 5.253, 5.2535,
   5.254, 5.25425, 5.2545, 5.25475, 5.255, 5.25525, 5.2555, 5.25575, 5.256, 5.25625, 5.2565, 5.25675, 5.257, 5.25725, 5.2575, 5.25775,
   5.258, 5.25825, 5.2585, 5.25875, 5.259, 5.25925, 5.2595, 5.26, 5.2605, 5.261, 5.2615, 5.262, 5.2625, 5.263, 5.2635, 5.264,
   5.2645, 5.265, 5.2655, 5.266, 5.267, 5.268, 5.269, 5.27, 5.271, 5.272, 5.274, 5.276, 5.278, 5.28, 5.282, 5.284,
   5.286, 5.288, 5.29, 5.292, 5.294, 5.296, 5.298, 5.3, 5.302, 5.304, 5.306, 5.308, 5.31, 5.312, 5.314, 5.316,
   5.318, 5.32, 5.322, 5.324, 5.326, 5.328, 5.33, 5.332, 5.334, 5.336, 5.338, 5.34, 5.342, 5.344, 5.346, 5.348,
   5.35, 5.35, 5.350002 };
   Double_t fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[(RDC2)_plus_(EDGC2)]_fy10[260] = { 0, 0.1678922, 0.216402, 0.2770302, 0.3522315, 0.4447999, 0.5578743, 0.6949337, 0.8597776, 1.05649, 1.289385, 1.562942, 1.881732, 2.250367, 2.673542, 3.156296, 3.704768,
   4.327896, 5.04081, 5.438778, 5.870899, 6.344125, 6.86765, 7.453463, 8.116956, 8.877552, 9.301586, 9.759311, 10.25455, 10.79147, 11.37459, 12.00879, 12.69931,
   13.45173, 14.27194, 15.16616, 16.14086, 17.20274, 18.35867, 19.61564, 20.98066, 22.46071, 24.06259, 25.79289, 26.70815, 27.65781, 28.64255, 29.66305, 30.71992,
   31.81372, 32.94498, 34.11415, 35.32163, 36.56776, 37.8528, 39.17694, 40.5403, 41.94291, 43.3847, 44.86553, 46.38515, 47.94323, 49.53932, 51.17287, 52.84322,
   54.5496, 56.29113, 58.0668, 61.716, 65.48682, 69.36693, 73.3421, 77.39616, 81.51112, 89.84312, 98.1886, 102.3339, 106.4419, 110.4986, 114.4904, 118.4041,
   122.2274, 125.9482, 129.5553, 133.0382, 134.7301, 136.3873, 138.0088, 139.5936, 141.1406, 142.649, 144.1178, 145.5462, 146.9335, 148.279, 149.5819, 150.8417,
   152.0578, 153.2297, 154.3569, 155.4391, 156.4758, 157.4668, 158.4119, 159.3108, 160.1633, 160.9695, 161.7291, 162.4421, 163.1087, 163.7288, 164.3026, 164.8302,
   165.3118, 165.7476, 166.1379, 166.483, 166.7832, 167.0388, 167.2503, 167.4181, 167.5426, 167.6243, 167.6637, 167.6614, 167.6178, 167.5336, 167.4094, 167.2457,
   167.0433, 166.8027, 166.5246, 166.2097, 165.8587, 165.4723, 165.0513, 164.5963, 163.5874, 162.4517, 161.1953, 159.8243, 158.3449, 156.7634, 155.086, 153.3188,
   151.468, 149.5397, 147.5397, 145.474, 143.3483, 141.1681, 138.939, 136.6663, 134.355, 129.6366, 124.8215, 119.9445, 110.1288, 105.2448, 100.4083, 95.63967,
   90.95646, 86.32592, 85.07342, 83.75518, 82.37511, 80.9373, 79.44592, 77.90529, 76.3198, 74.69389, 71.3388, 67.876, 53.64129, 50.14552, 46.73006, 43.41735,
   40.22661, 38.68207, 37.17372, 35.70303, 34.27128, 32.87954, 31.52868, 30.21941, 28.95224, 27.72751, 26.54541, 25.40597, 24.30905, 23.25442, 22.24167, 21.27032,
   20.33974, 19.44924, 18.598, 17.78517, 17.00978, 16.27083, 15.56727, 14.26185, 13.08431, 12.02513, 11.07468, 10.22339, 9.461955, 8.781388, 8.173182, 7.629351,
   7.14249, 6.705798, 6.31309, 5.958793, 5.346077, 4.834395, 4.398367, 4.019156, 3.683133, 3.380648, 2.851558, 2.399702, 2.009572, 1.672683, 1.383177, 1.136102,
   0.9268394, 0.7509837, 0.6043559, 0.4830482, 0.383463, 0.3023373, 0.2367529, 0.1841341, 0.1422355, 0.1091233, 0.08314994, 0.06292767, 0.04729951, 0.03531075, 0.02618137, 0.01928027,
   0.01410162, 0.01024378, 0.007390722, 0.005296007, 0.003769168, 0.002664267, 0.001870446, 0.001304211, 0.000903204, 0.0006212395, 0.0004243923, 0.0002879461, 0.0001940395, 0.0001298686, 8.632839e-05, 5.69952e-05,
   3.737302e-05, 3.737302e-05, 0 };
   graph = new TGraph(260,fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[(RDC2)_plus_(EDGC2)]_fx10,fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[(RDC2)_plus_(EDGC2)]_fy10);
   graph->SetName("fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[(RDC2)_plus_(EDGC2)]");
   graph->SetTitle("Projection of Fit1D FitRDC1_burd");

   ci = 1181;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10 = new TH1F("Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10","Projection of Fit1D FitRDC1_burd",260,5.129998,5.370002);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->SetMinimum(0);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->SetMaximum(184.4301);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->SetDirectory(nullptr);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->SetStats(0);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->SetMarkerStyle(20);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBoPRDC2cP_plus_oPEDGC2cPcB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[(RDC2)_plus_(EDGC2)]10);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[exppol_PFjLsa]_fx11[123] = { 5.147998, 5.148, 5.15, 5.151, 5.152, 5.153, 5.154, 5.155, 5.156, 5.157, 5.158, 5.159, 5.16, 5.161, 5.162, 5.163, 5.164,
   5.165, 5.166, 5.167, 5.168, 5.169, 5.17, 5.171, 5.172, 5.173, 5.174, 5.175, 5.176, 5.177, 5.178, 5.179, 5.18,
   5.181, 5.182, 5.183, 5.184, 5.186, 5.188, 5.19, 5.192, 5.194, 5.196, 5.198, 5.2, 5.202, 5.204, 5.206, 5.208,
   5.21, 5.212, 5.214, 5.216, 5.218, 5.22, 5.222, 5.224, 5.226, 5.228, 5.23, 5.232, 5.234, 5.236, 5.238, 5.24,
   5.242, 5.244, 5.246, 5.248, 5.25, 5.252, 5.254, 5.256, 5.258, 5.26, 5.262, 5.264, 5.266, 5.268, 5.27, 5.272,
   5.274, 5.276, 5.278, 5.28, 5.282, 5.284, 5.286, 5.288, 5.29, 5.292, 5.294, 5.296, 5.298, 5.3, 5.302, 5.304,
   5.306, 5.308, 5.31, 5.312, 5.314, 5.316, 5.318, 5.32, 5.322, 5.324, 5.326, 5.328, 5.33, 5.332, 5.334, 5.336,
   5.338, 5.34, 5.342, 5.344, 5.346, 5.348, 5.35, 5.35, 5.352, 5.352002 };
   Double_t fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[exppol_PFjLsa]_fy11[123] = { 0, 2159.049, 2159.049, 2137.263, 2115.963, 2095.139, 2074.781, 2054.88, 2035.425, 2016.407, 1997.817, 1979.645, 1961.882, 1944.52, 1927.55, 1910.963, 1894.751,
   1878.906, 1863.419, 1848.283, 1833.49, 1819.032, 1804.901, 1791.091, 1777.594, 1764.403, 1751.511, 1738.912, 1726.598, 1714.563, 1702.8, 1691.304, 1680.067,
   1669.085, 1658.351, 1647.858, 1637.602, 1617.777, 1598.831, 1580.722, 1563.41, 1546.856, 1531.023, 1515.874, 1501.375, 1487.494, 1474.198, 1461.457, 1449.241,
   1437.523, 1426.276, 1415.474, 1405.092, 1395.107, 1385.495, 1376.236, 1367.309, 1358.693, 1350.369, 1342.32, 1334.528, 1326.977, 1319.65, 1312.533, 1305.611,
   1298.871, 1292.299, 1285.883, 1279.611, 1273.472, 1267.455, 1261.55, 1255.747, 1250.037, 1244.412, 1238.862, 1233.381, 1227.96, 1222.593, 1217.274, 1211.996,
   1206.752, 1201.539, 1196.35, 1191.181, 1186.026, 1180.883, 1175.746, 1170.612, 1165.478, 1160.34, 1155.196, 1150.042, 1144.877, 1139.697, 1134.5, 1129.286,
   1124.051, 1118.794, 1113.515, 1108.21, 1102.88, 1097.524, 1092.14, 1086.728, 1081.286, 1075.816, 1070.315, 1064.785, 1059.224, 1053.633, 1048.011, 1042.359,
   1036.677, 1030.965, 1025.223, 1019.452, 1013.651, 1007.822, 1001.966, 1001.966, 1001.966, 0 };
   graph = new TGraph(123,fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[exppol_PFjLsa]_fx11,fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[exppol_PFjLsa]_fy11);
   graph->SetName("fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[exppol_PFjLsa]");
   graph->SetTitle("Projection of Fit1D FitRDC1_burd");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11 = new TH1F("Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11","Projection of Fit1D FitRDC1_burd",123,5.127598,5.372402);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->SetMinimum(0);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->SetMaximum(2374.954);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->SetDirectory(nullptr);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->SetStats(0);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->SetMarkerStyle(20);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB_CompoBexppol_PFjLsacB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_Comp[exppol_PFjLsa]11);
   
   graph->Draw("l");
   
   Double_t fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_fx12[139] = { 5.147998, 5.148, 5.15, 5.152, 5.154, 5.156, 5.158, 5.16, 5.162, 5.164, 5.166, 5.168, 5.17, 5.172, 5.174, 5.176, 5.178,
   5.18, 5.182, 5.184, 5.186, 5.188, 5.19, 5.192, 5.194, 5.196, 5.198, 5.2, 5.202, 5.204, 5.206, 5.208, 5.21,
   5.212, 5.214, 5.216, 5.218, 5.22, 5.222, 5.224, 5.226, 5.228, 5.23, 5.232, 5.234, 5.236, 5.238, 5.24, 5.242,
   5.244, 5.246, 5.248, 5.25, 5.252, 5.254, 5.256, 5.258, 5.26, 5.261, 5.262, 5.263, 5.264, 5.265, 5.2655, 5.266,
   5.2665, 5.267, 5.2675, 5.268, 5.269, 5.27, 5.272, 5.273, 5.274, 5.2745, 5.275, 5.2755, 5.276, 5.2765, 5.277, 5.2775,
   5.278, 5.2785, 5.279, 5.2795, 5.28, 5.2805, 5.281, 5.2815, 5.282, 5.2825, 5.283, 5.2835, 5.284, 5.285, 5.286, 5.288,
   5.289, 5.29, 5.291, 5.2915, 5.292, 5.2925, 5.293, 5.294, 5.295, 5.296, 5.297, 5.298, 5.299, 5.3, 5.302, 5.304,
   5.306, 5.308, 5.31, 5.312, 5.314, 5.316, 5.318, 5.32, 5.322, 5.324, 5.326, 5.328, 5.33, 5.332, 5.334, 5.336,
   5.338, 5.34, 5.342, 5.344, 5.346, 5.348, 5.35, 5.35, 5.352, 5.352002 };
   Double_t fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_fy12[139] = { 0, 2174.208, 2174.208, 2131.788, 2091.321, 2052.732, 2015.95, 1980.907, 1947.537, 1915.781, 1885.579, 1856.877, 1829.622, 1803.765, 1779.26, 1756.063, 1734.134,
   1713.436, 1693.939, 1675.621, 1658.476, 1642.524, 1627.822, 1614.488, 1602.717, 1592.794, 1585.091, 1580.038, 1578.051, 1579.421, 1584.179, 1591.971, 1601.978,
   1613.11, 1624.51, 1635.433, 1645.32, 1653.842, 1660.909, 1666.66, 1671.434, 1675.743, 1680.24, 1685.702, 1693.017, 1703.192, 1717.375, 1736.899, 1763.361,
   1798.726, 1845.495, 1905.976, 1982.015, 2081.525, 2215.144, 2396.845, 2646.201, 2992.699, 3216.129, 3483.652, 3806.397, 4199.203, 4682.141, 4965.658, 5282.822,
   5638.84, 6039.938, 6493.326, 6983.007, 8024.805, 9132.903, 11437.48, 12564.95, 13623.72, 14114.61, 14573.2, 14994.7, 15374.62, 15708.82, 15993.6, 16225.75,
   16402.62, 16522.17, 16582.99, 16584.38, 16526.3, 16409.4, 16235.03, 16005.15, 15722.37, 15389.85, 15011.25, 14590.66, 14132.56, 13123, 12022.47, 9708.945,
   8569.61, 7483.04, 6472.38, 6008.736, 5588.857, 5208.555, 4863.77, 4266.698, 3773.222, 3363.901, 3023.195, 2738.63, 2500.159, 2299.659, 1987.428, 1762.496,
   1598.401, 1477.167, 1386.441, 1317.64, 1264.739, 1223.466, 1190.768, 1164.438, 1142.873, 1124.894, 1109.633, 1096.442, 1084.836, 1074.45, 1065.005, 1056.291,
   1048.145, 1040.442, 1033.084, 1025.995, 1019.117, 1012.404, 1005.817, 1005.817, 1005.817, 0 };
   graph = new TGraph(139,fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_fx12,fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]_fy12);
   graph->SetName("fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]");
   graph->SetTitle("Projection of Fit1D FitRDC1_burd");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12 = new TH1F("Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12","Projection of Fit1D FitRDC1_burd",139,5.127598,5.372402);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->SetMinimum(0);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->SetMaximum(18242.82);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->SetDirectory(nullptr);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->SetStats(0);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->SetMarkerStyle(20);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDC1_burd_burd_NormoBfmb_PVMJC1cB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDC1_burd_burd_Norm[fmb_PVMJC1]12);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3003[100] = { 5.151, 5.153, 5.155, 5.157, 5.159, 5.161, 5.163, 5.165, 5.167, 5.169, 5.171, 5.173, 5.175, 5.177, 5.179, 5.181, 5.183,
   5.185, 5.187, 5.189, 5.191, 5.193, 5.195, 5.197, 5.199, 5.201, 5.203, 5.205, 5.207, 5.209, 5.211, 5.213, 5.215,
   5.217, 5.219, 5.221, 5.223, 5.225, 5.227, 5.229, 5.231, 5.233, 5.235, 5.237, 5.239, 5.241, 5.243, 5.245, 5.247,
   5.249, 5.251, 5.253, 5.255, 5.257, 5.259, 5.261, 5.263, 5.265, 5.267, 5.269, 5.271, 5.273, 5.275, 5.277, 5.279,
   5.281, 5.283, 5.285, 5.287, 5.289, 5.291, 5.293, 5.295, 5.297, 5.299, 5.301, 5.303, 5.305, 5.307, 5.309, 5.311,
   5.313, 5.315, 5.317, 5.319, 5.321, 5.323, 5.325, 5.327, 5.329, 5.331, 5.333, 5.335, 5.337, 5.339, 5.341, 5.343,
   5.345, 5.347, 5.349 };
   Double_t h_ds_1000_fy3003[100] = { 2196, 2110, 2153, 2051, 2023, 1998, 1886, 1769, 1781, 1777, 1829, 1750, 1780, 1740, 1682, 1673, 1670,
   1647, 1614, 1631, 1699, 1663, 1637, 1652, 1611, 1635, 1592, 1641, 1568, 1707, 1595, 1674, 1715,
   1613, 1667, 1605, 1674, 1755, 1686, 1695, 1718, 1722, 1727, 1733, 1687, 1686, 1731, 1766, 1808,
   1809, 1824, 1919, 2116, 2332, 2693, 3261, 3907, 4914, 6165, 8034, 9984, 12571, 14777, 16056, 16761,
   16326, 14868, 13090, 10446, 8493, 6527, 4920, 3839, 3058, 2732, 2238, 1940, 1708, 1511, 1503, 1321,
   1363, 1366, 1234, 1159, 1162, 1148, 1148, 1153, 1087, 1056, 1054, 1086, 996, 1032, 1032, 984,
   1003, 979, 951 };
   Double_t h_ds_1000_felx3003[100] = { 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001 };
   Double_t h_ds_1000_fely3003[100] = { 46.36417, 45.43746, 45.90312, 44.79073, 44.48055, 44.20179, 42.93098, 41.56245, 41.70486, 41.65744, 42.26973, 41.33599, 41.69301, 41.2163, 40.51524, 40.40538, 40.36869,
   40.08633, 39.67773, 39.88874, 40.72196, 40.28296, 39.96295, 40.14788, 39.64038, 39.93822, 39.40301, 40.01234, 39.10114, 40.81888, 39.44058, 40.4176, 40.91558,
   39.66528, 40.33197, 39.56557, 40.4176, 41.3957, 40.56397, 40.67341, 40.95178, 41, 41.0602, 41.13232, 40.57615, 40.56397, 41.10829, 41.52678, 42.02352,
   42.03528, 42.21124, 43.30925, 45.50272, 47.79337, 51.39653, 56.60736, 62.008, 69.60171, 78.01911, 89.13398, 99.42122, 111.6216, 121.0617, 126.2133, 128.9652,
   127.2742, 121.4354, 113.9126, 101.7069, 91.65883, 80.2914, 69.64449, 61.46168, 54.80145, 51.77093, 46.81015, 43.54827, 40.83098, 38.3748, 38.27177, 35.849,
   36.42222, 36.46282, 34.63189, 33.54776, 33.59179, 33.38584, 33.38584, 33.45953, 32.47347, 32, 31.96922, 32.45831, 31.06343, 31.62865, 31.62865, 30.87276,
   31.17412, 30.79297, 30.34234 };
   Double_t h_ds_1000_fehx3003[100] = { 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001 };
   Double_t h_ds_1000_fehy3003[100] = { 47.36417, 46.43746, 46.90312, 45.79073, 45.48055, 45.20179, 43.93098, 42.56245, 42.70486, 42.65744, 43.26973, 42.33599, 42.69301, 42.2163, 41.51524, 41.40538, 41.36869,
   41.08633, 40.67773, 40.88874, 41.72196, 41.28296, 40.96295, 41.14788, 40.64038, 40.93822, 40.40301, 41.01234, 40.10114, 41.81888, 40.44058, 41.4176, 41.91558,
   40.66528, 41.33197, 40.56557, 41.4176, 42.3957, 41.56397, 41.67341, 41.95178, 42, 42.0602, 42.13232, 41.57615, 41.56397, 42.10829, 42.52678, 43.02352,
   43.03528, 43.21124, 44.30925, 46.50272, 48.79337, 52.39653, 57.60736, 63.008, 70.60171, 79.01911, 90.13398, 100.4212, 112.6216, 122.0617, 127.2133, 129.9652,
   128.2742, 122.4354, 114.9126, 102.7069, 92.65883, 81.2914, 70.64449, 62.46168, 55.80145, 52.77093, 47.81015, 44.54827, 41.83098, 39.3748, 39.27177, 36.849,
   37.42222, 37.46282, 35.63189, 34.54776, 34.59179, 34.38584, 34.38584, 34.45953, 33.47347, 33, 32.96922, 33.45831, 32.06343, 32.62865, 32.62865, 31.87276,
   32.17412, 31.79297, 31.34234 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_ds_1000_fx3003,h_ds_1000_fy3003,h_ds_1000_felx3003,h_ds_1000_fehx3003,h_ds_1000_fely3003,h_ds_1000_fehy3003);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__fmb_PVMJC1");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0);
   
   TH1F *Graph_h_ds_10003003 = new TH1F("Graph_h_ds_10003003","Histogram of ds_1000_plot__fmb_PVMJC1",100,5.13,5.37);
   Graph_h_ds_10003003->SetMinimum(828.5919);
   Graph_h_ds_10003003->SetMaximum(18488);
   Graph_h_ds_10003003->SetDirectory(nullptr);
   Graph_h_ds_10003003->SetStats(0);
   Graph_h_ds_10003003->SetMarkerStyle(20);
   Graph_h_ds_10003003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003003->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003003->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003003->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003003->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003003->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003003);
   
   grae->Draw("zp");
   
   TH1D *frame_242033e0__6 = new TH1D("frame_242033e0__6","A RooPlot of \"\"",100,5.15,5.35);
   frame_242033e0__6->SetBinContent(1,17735.51);
   frame_242033e0__6->SetMinimum(0);
   frame_242033e0__6->SetMaximum(25000);
   frame_242033e0__6->SetEntries(1);
   frame_242033e0__6->SetDirectory(nullptr);
   frame_242033e0__6->SetStats(0);
   frame_242033e0__6->SetMarkerStyle(20);
   frame_242033e0__6->GetXaxis()->SetNdivisions(-504);
   frame_242033e0__6->GetXaxis()->SetLabelFont(132);
   frame_242033e0__6->GetXaxis()->SetLabelOffset(0.025);
   frame_242033e0__6->GetXaxis()->SetLabelSize(0.06);
   frame_242033e0__6->GetXaxis()->SetTitleSize(-1);
   frame_242033e0__6->GetXaxis()->SetTitleOffset(1);
   frame_242033e0__6->GetXaxis()->SetTitleFont(132);
   frame_242033e0__6->GetYaxis()->SetNdivisions(-405);
   frame_242033e0__6->GetYaxis()->SetLabelFont(132);
   frame_242033e0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_242033e0__6->GetYaxis()->SetLabelSize(0.06);
   frame_242033e0__6->GetYaxis()->SetTitleSize(0.05);
   frame_242033e0__6->GetYaxis()->SetTitleFont(132);
   frame_242033e0__6->GetZaxis()->SetLabelFont(132);
   frame_242033e0__6->GetZaxis()->SetLabelSize(0.05);
   frame_242033e0__6->GetZaxis()->SetTitleSize(0.05);
   frame_242033e0__6->GetZaxis()->SetTitleOffset(1);
   frame_242033e0__6->GetZaxis()->SetTitleFont(132);
   frame_242033e0__6->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_chicpi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri Sep 22 09:48:15 2023) by ROOT version 6.28/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,38,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.925926,-14.63415,6.54321,107.3171);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_10f20f90__1 = new TH1D("frame_10f20f90__1","A RooPlot of \"\"",50,6,6.5);
   frame_10f20f90__1->SetBinContent(1,65.51354);
   frame_10f20f90__1->SetMinimum(0);
   frame_10f20f90__1->SetMaximum(100);
   frame_10f20f90__1->SetEntries(1);
   frame_10f20f90__1->SetDirectory(nullptr);
   frame_10f20f90__1->SetStats(0);
   frame_10f20f90__1->SetMarkerStyle(20);
   frame_10f20f90__1->GetXaxis()->SetNdivisions(-505);
   frame_10f20f90__1->GetXaxis()->SetLabelFont(132);
   frame_10f20f90__1->GetXaxis()->SetLabelOffset(0.025);
   frame_10f20f90__1->GetXaxis()->SetLabelSize(0.06);
   frame_10f20f90__1->GetXaxis()->SetTitleSize(-1);
   frame_10f20f90__1->GetXaxis()->SetTitleOffset(1);
   frame_10f20f90__1->GetXaxis()->SetTitleFont(132);
   frame_10f20f90__1->GetYaxis()->SetNdivisions(-405);
   frame_10f20f90__1->GetYaxis()->SetLabelFont(132);
   frame_10f20f90__1->GetYaxis()->SetLabelOffset(0.01);
   frame_10f20f90__1->GetYaxis()->SetLabelSize(0.06);
   frame_10f20f90__1->GetYaxis()->SetTitleSize(0.05);
   frame_10f20f90__1->GetYaxis()->SetTitleFont(132);
   frame_10f20f90__1->GetZaxis()->SetLabelFont(132);
   frame_10f20f90__1->GetZaxis()->SetLabelSize(0.05);
   frame_10f20f90__1->GetZaxis()->SetTitleSize(0.05);
   frame_10f20f90__1->GetZaxis()->SetTitleOffset(1);
   frame_10f20f90__1->GetZaxis()->SetTitleFont(132);
   frame_10f20f90__1->Draw("FUNC");
   
   Double_t fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[cb2_jAuPsA]_fx1[253] = { 5.99999, 6, 6.01, 6.02, 6.03, 6.04, 6.05, 6.06, 6.07, 6.08, 6.09, 6.1, 6.11, 6.12, 6.13, 6.14, 6.15,
   6.16, 6.17, 6.18, 6.19, 6.195, 6.2, 6.205, 6.21, 6.2125, 6.215, 6.2175, 6.22, 6.2225, 6.225, 6.2275, 6.22875,
   6.23, 6.23125, 6.2325, 6.23375, 6.235, 6.23625, 6.2375, 6.238125, 6.23875, 6.239375, 6.24, 6.240625, 6.24125, 6.241875, 6.2425, 6.243125,
   6.24375, 6.244375, 6.244687, 6.245, 6.245313, 6.245625, 6.245938, 6.24625, 6.246562, 6.246875, 6.247188, 6.2475, 6.247813, 6.248125, 6.248437, 6.24875,
   6.249063, 6.249375, 6.249688, 6.25, 6.250312, 6.250625, 6.250937, 6.25125, 6.251563, 6.251875, 6.252187, 6.2525, 6.252812, 6.253125, 6.253438, 6.25375,
   6.254062, 6.254375, 6.255, 6.255625, 6.25625, 6.256875, 6.2575, 6.258125, 6.25875, 6.26, 6.26125, 6.261875, 6.2625, 6.263125, 6.26375, 6.264062,
   6.264375, 6.264687, 6.265, 6.265313, 6.265625, 6.265937, 6.26625, 6.266562, 6.266875, 6.267188, 6.2675, 6.267812, 6.268125, 6.268437, 6.26875, 6.269063,
   6.269375, 6.269687, 6.27, 6.270312, 6.270625, 6.270938, 6.27125, 6.271562, 6.271875, 6.272187, 6.2725, 6.272813, 6.273125, 6.273438, 6.27375, 6.274062,
   6.274375, 6.274688, 6.275, 6.275313, 6.275625, 6.275937, 6.27625, 6.276563, 6.276875, 6.277188, 6.2775, 6.277812, 6.278125, 6.278438, 6.27875, 6.279063,
   6.279375, 6.279687, 6.28, 6.280313, 6.280625, 6.280938, 6.28125, 6.281562, 6.281875, 6.282188, 6.2825, 6.282813, 6.283125, 6.283437, 6.28375, 6.284375,
   6.285, 6.285625, 6.28625, 6.2875, 6.28875, 6.289375, 6.29, 6.290625, 6.29125, 6.291875, 6.2925, 6.293125, 6.293437, 6.29375, 6.294063, 6.294375,
   6.294688, 6.295, 6.295312, 6.295625, 6.295937, 6.29625, 6.296563, 6.296875, 6.297187, 6.2975, 6.297812, 6.298125, 6.298438, 6.29875, 6.299062, 6.299375,
   6.299687, 6.3, 6.300313, 6.300625, 6.300937, 6.30125, 6.301562, 6.301875, 6.302188, 6.3025, 6.302812, 6.303125, 6.30375, 6.304375, 6.305, 6.305625,
   6.30625, 6.306875, 6.3075, 6.308125, 6.30875, 6.309375, 6.31, 6.310625, 6.31125, 6.3125, 6.31375, 6.315, 6.31625, 6.3175, 6.31875, 6.32,
   6.32125, 6.3225, 6.325, 6.3275, 6.33, 6.3325, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.37, 6.38, 6.39, 6.4,
   6.41, 6.42, 6.43, 6.44, 6.45, 6.46, 6.47, 6.48, 6.49, 6.5, 6.5, 6.50001 };
   Double_t fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[cb2_jAuPsA]_fy1[253] = { 0, 0.03894294, 0.04138722, 0.04409457, 0.04710617, 0.05047179, 0.05425217, 0.05852209, 0.0633745, 0.0689263, 0.07532619, 0.08276603, 0.09149706, 0.101854, 0.1142914, 0.1294407, 0.148202,
   0.1718971, 0.2025393, 0.2433302, 0.2996433, 0.3363676, 0.3811316, 0.4366149, 0.5067597, 0.5490949, 0.5975805, 0.6535353, 0.7186643, 0.7952049, 0.8861457, 0.9955582, 1.058882,
   1.129116, 1.207358, 1.294939, 1.393485, 1.505007, 1.632013, 1.777669, 1.858712, 1.946018, 2.040283, 2.142304, 2.252998, 2.373429, 2.504829, 2.648643, 2.806565,
   2.9806, 3.173132, 3.277205, 3.387016, 3.503015, 3.625699, 3.755616, 3.893375, 4.039649, 4.195191, 4.360838, 4.537529, 4.726316, 4.928383, 5.144134, 5.367849,
   5.598337, 5.83564, 6.079792, 6.330816, 6.588726, 6.853523, 7.1252, 7.403738, 7.689104, 7.981254, 8.280133, 8.58567, 8.897784, 9.216378, 9.54134, 9.872548,
   10.20986, 10.55313, 11.25683, 11.98213, 12.72726, 13.49021, 14.26874, 15.06036, 15.86237, 17.48568, 19.113, 19.91941, 20.71605, 21.49911, 22.26471, 22.63974,
   23.00893, 23.37181, 23.72788, 24.07666, 24.41767, 24.75045, 25.07452, 25.38943, 25.69472, 25.98997, 26.27473, 26.54859, 26.81115, 27.06202, 27.30082, 27.52719,
   27.74079, 27.9413, 28.1284, 28.30181, 28.46126, 28.60651, 28.73732, 28.8535, 28.95485, 29.04123, 29.11249, 29.16853, 29.20925, 29.23459, 29.24451, 29.23899,
   29.21805, 29.18172, 29.13004, 29.06312, 28.98104, 28.88395, 28.77199, 28.64533, 28.50419, 28.34877, 28.17931, 27.99609, 27.79938, 27.58949, 27.36673, 27.13144,
   26.88398, 26.62471, 26.35404, 26.07234, 25.78005, 25.47758, 25.16537, 24.84387, 24.51353, 24.17482, 23.82821, 23.47417, 23.11319, 22.74575, 22.37233, 21.60955,
   20.82874, 20.0338, 19.22856, 17.60201, 15.97753, 15.17427, 14.38099, 13.60044, 12.83512, 12.08732, 11.35907, 10.65219, 10.30725, 9.968225, 9.635259, 9.3085,
   8.988076, 8.674102, 8.366678, 8.065891, 7.771814, 7.484506, 7.204016, 6.930377, 6.663615, 6.403739, 6.15075, 5.904638, 5.665383, 5.432953, 5.207309, 4.988403,
   4.776178, 4.571909, 4.37935, 4.197934, 4.026846, 3.865342, 3.712745, 3.568433, 3.431837, 3.302436, 3.17975, 3.063338, 2.847743, 2.652766, 2.475943, 2.315158,
   2.16859, 2.034666, 1.912017, 1.799454, 1.695936, 1.600551, 1.512495, 1.431062, 1.355625, 1.220579, 1.103608, 1.001719, 0.912504, 0.8340076, 0.7646312, 0.7030576,
   0.648195, 0.5991325, 0.5154695, 0.4472638, 0.391032, 0.3442038, 0.304852, 0.2430499, 0.197435, 0.162943, 0.1363185, 0.1153983, 0.08519833, 0.06498884, 0.05089398, 0.0407278,
   0.03318817, 0.02746375, 0.02302955, 0.01953478, 0.01673846, 0.01447104, 0.01261066, 0.01106805, 0.009776769, 0.008686566, 0.008686566, 0 };
   TGraph *graph = new TGraph(253,fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[cb2_jAuPsA]_fx1,fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[cb2_jAuPsA]_fy1);
   graph->SetName("fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[cb2_jAuPsA]");
   graph->SetTitle("Projection of Fit1D FitRDS_chic2_c2_rd_both_c2");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1 = new TH1F("Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1","Projection of Fit1D FitRDS_chic2_c2_rd_both_c2",253,5.949988,6.550012);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->SetMinimum(0);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->SetMaximum(32.16896);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->SetDirectory(nullptr);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->SetStats(0);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->SetMarkerStyle(20);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBcb2_jAuPsAcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[cb2_jAuPsA]1);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[(RDS_chic1_c2)_plus_(RDBuk_chic1_c2)]_fx2[249] = { 5.99999, 6, 6.01, 6.02, 6.03, 6.04, 6.05, 6.06, 6.07, 6.08, 6.09, 6.1, 6.11, 6.12, 6.13, 6.14, 6.15,
   6.16, 6.17, 6.18, 6.19, 6.2, 6.21, 6.22, 6.23, 6.24, 6.245, 6.25, 6.2525, 6.255, 6.2575, 6.26, 6.2625,
   6.26375, 6.265, 6.26625, 6.2675, 6.26875, 6.27, 6.27125, 6.2725, 6.27375, 6.275, 6.27625, 6.276875, 6.2775, 6.278125, 6.27875, 6.279375,
   6.28, 6.280625, 6.28125, 6.281875, 6.2825, 6.283125, 6.28375, 6.284375, 6.285, 6.285625, 6.28625, 6.286875, 6.2875, 6.288125, 6.28875, 6.289375,
   6.29, 6.290625, 6.29125, 6.291875, 6.2925, 6.29375, 6.295, 6.29625, 6.2975, 6.3, 6.30125, 6.3025, 6.303125, 6.30375, 6.304375, 6.305,
   6.305625, 6.30625, 6.306875, 6.3075, 6.30875, 6.31, 6.31125, 6.3125, 6.31375, 6.315, 6.31625, 6.3175, 6.31875, 6.32, 6.32125, 6.3225,
   6.325, 6.3275, 6.32875, 6.33, 6.33125, 6.3325, 6.33375, 6.335, 6.335625, 6.33625, 6.336875, 6.3375, 6.338125, 6.33875, 6.339375, 6.339688,
   6.34, 6.340312, 6.340625, 6.340937, 6.34125, 6.341563, 6.341875, 6.342187, 6.3425, 6.342812, 6.343125, 6.343438, 6.34375, 6.344062, 6.344375, 6.344687,
   6.345, 6.345313, 6.345625, 6.345937, 6.34625, 6.346562, 6.346875, 6.347188, 6.3475, 6.347812, 6.348125, 6.348437, 6.34875, 6.349063, 6.349375, 6.349687,
   6.35, 6.350312, 6.350625, 6.350938, 6.35125, 6.351875, 6.3525, 6.353125, 6.35375, 6.354375, 6.354688, 6.355, 6.355313, 6.355625, 6.355937, 6.35625,
   6.356563, 6.356875, 6.3575, 6.358125, 6.35875, 6.359375, 6.36, 6.360625, 6.36125, 6.361875, 6.3625, 6.36375, 6.364063, 6.364375, 6.364688, 6.365,
   6.365312, 6.365625, 6.365937, 6.36625, 6.366563, 6.366875, 6.367188, 6.3675, 6.367812, 6.368125, 6.368438, 6.36875, 6.369063, 6.369375, 6.369687, 6.37,
   6.370313, 6.370625, 6.370938, 6.37125, 6.371562, 6.371875, 6.3725, 6.373125, 6.37375, 6.374375, 6.375, 6.375625, 6.37625, 6.376875, 6.3775, 6.378125,
   6.37875, 6.379375, 6.38, 6.380625, 6.38125, 6.381875, 6.3825, 6.383125, 6.38375, 6.384375, 6.385, 6.385625, 6.38625, 6.386875, 6.3875, 6.38875,
   6.39, 6.39125, 6.3925, 6.39375, 6.395, 6.39625, 6.3975, 6.4, 6.4025, 6.405, 6.4075, 6.41, 6.415, 6.42, 6.43, 6.44,
   6.45, 6.46, 6.47, 6.48, 6.49, 6.5, 6.5, 6.50001 };
   Double_t fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[(RDS_chic1_c2)_plus_(RDBuk_chic1_c2)]_fy2[249] = { 0, 0.01016828, 0.0108069, 0.01150374, 0.01226586, 0.01310137, 0.01401969, 0.01503174, 0.01615027, 0.01739021, 0.01876916, 0.02030796, 0.0220314, 0.02396914, 0.02615695, 0.02863817, 0.03146573,
   0.03470481, 0.03843623, 0.04276125, 0.04780785, 0.05373963, 0.06076811, 0.06917091, 0.07932754, 0.09189639, 0.09961246, 0.1091359, 0.1150509, 0.1221873, 0.1310808, 0.142488, 0.1574485,
   0.1666788, 0.1773469, 0.1896887, 0.2039675, 0.2204741, 0.2395264, 0.2614682, 0.2866665, 0.3155082, 0.3483952, 0.3857382, 0.4062095, 0.4279488, 0.4510063, 0.475431, 0.5012703,
   0.52857, 0.5573734, 0.5877211, 0.6196508, 0.6531965, 0.6883882, 0.7252515, 0.7638073, 0.8040709, 0.8460519, 0.8897539, 0.9351736, 0.982301, 1.031118, 1.0816, 1.133714,
   1.187417, 1.242659, 1.299382, 1.357516, 1.416986, 1.539576, 1.666356, 1.796385, 1.928594, 2.194677, 2.325874, 2.453943, 2.516346, 2.577414, 2.636965, 2.694816,
   2.750789, 2.804708, 2.856406, 2.906597, 3.008845, 3.113826, 3.221497, 3.331803, 3.444667, 3.559994, 3.677664, 3.797535, 3.919435, 4.043163, 4.168487, 4.295136,
   4.55114, 4.808201, 4.935996, 5.062595, 5.187402, 5.309765, 5.428974, 5.544265, 5.600187, 5.654817, 5.708044, 5.759755, 5.809833, 5.858158, 5.904609, 5.926789,
   5.947565, 5.966878, 5.984683, 6.000936, 6.015596, 6.028624, 6.039981, 6.049632, 6.057544, 6.063684, 6.068023, 6.070533, 6.071191, 6.069974, 6.066861, 6.061834,
   6.054879, 6.045982, 6.035132, 6.022322, 6.007545, 5.990798, 5.972079, 5.951388, 5.92873, 5.904108, 5.877531, 5.849006, 5.818544, 5.786159, 5.751865, 5.715677,
   5.677614, 5.637693, 5.595936, 5.552372, 5.507504, 5.414658, 5.317512, 5.215907, 5.109708, 4.998812, 4.941578, 4.883145, 4.823508, 4.762665, 4.700618, 4.637368,
   4.572921, 4.507285, 4.372488, 4.233092, 4.089256, 3.941186, 3.789138, 3.63342, 3.474391, 3.312467, 3.148117, 2.815799, 2.735232, 2.656523, 2.579648, 2.504585,
   2.43131, 2.359798, 2.290026, 2.221967, 2.155598, 2.090893, 2.027825, 1.96637, 1.9065, 1.84819, 1.791413, 1.736142, 1.682351, 1.630013, 1.579101, 1.529589,
   1.481448, 1.434654, 1.389178, 1.344995, 1.302077, 1.260398, 1.180653, 1.10555, 1.034884, 0.9684521, 0.9060558, 0.8475007, 0.7925973, 0.7411607, 0.6930115, 0.6479754,
   0.605884, 0.5665745, 0.52989, 0.4956795, 0.463798, 0.4341065, 0.4064718, 0.3807669, 0.3568704, 0.3346669, 0.3140466, 0.2949052, 0.277144, 0.2606694, 0.2453931, 0.2181067,
   0.1946745, 0.1745578, 0.1572833, 0.1424377, 0.1296617, 0.1186444, 0.1091185, 0.09365716, 0.08182239, 0.07257061, 0.06516406, 0.05908728, 0.04960586, 0.04240384, 0.03191401, 0.02460293,
   0.01930855, 0.01538629, 0.01242632, 0.01015605, 0.008389456, 0.006996897, 0.006996897, 0 };
   graph = new TGraph(249,fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[(RDS_chic1_c2)_plus_(RDBuk_chic1_c2)]_fx2,fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[(RDS_chic1_c2)_plus_(RDBuk_chic1_c2)]_fy2);
   graph->SetName("fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[(RDS_chic1_c2)_plus_(RDBuk_chic1_c2)]");
   graph->SetTitle("Projection of Fit1D FitRDS_chic2_c2_rd_both_c2");

   ci = 1181;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2 = new TH1F("Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2","Projection of Fit1D FitRDS_chic2_c2_rd_both_c2",249,5.949988,6.550012);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->SetMinimum(0);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->SetMaximum(6.67831);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->SetDirectory(nullptr);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->SetStats(0);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->SetMarkerStyle(20);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBoPRDS_chic1_c2cP_plus_oPRDBuk_chic1_c2cPcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[(RDS_chic1_c2)_plus_(RDBuk_chic1_c2)]2);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[histo1_rUHjcQ]_fx3[100] = { 5.99999, 6, 6.005, 6.01, 6.015, 6.02, 6.025, 6.03, 6.035, 6.04, 6.045, 6.05, 6.055, 6.06, 6.065, 6.07, 6.075,
   6.08, 6.085, 6.09, 6.095, 6.1, 6.105, 6.11, 6.115, 6.12, 6.125, 6.13, 6.135, 6.14, 6.145, 6.15, 6.155,
   6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22, 6.225, 6.23, 6.24,
   6.245, 6.25, 6.255, 6.26, 6.265, 6.27, 6.275, 6.28, 6.285, 6.29, 6.295, 6.3, 6.305, 6.31, 6.315, 6.32,
   6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385, 6.39, 6.395, 6.4,
   6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.455, 6.46, 6.47, 6.48, 6.49, 6.495,
   6.5, 6.5, 6.50001 };
   Double_t fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[histo1_rUHjcQ]_fy3[100] = { 0, 7.221323, 7.221323, 7.503668, 7.786013, 8.118305, 8.450598, 8.810069, 9.16954, 9.532163, 9.894785, 10.23711, 10.57943, 10.89014, 11.20084, 11.48648, 11.77212,
   12.04379, 12.31545, 12.57299, 12.83053, 13.06297, 13.2954, 13.48768, 13.67997, 13.81099, 13.94202, 13.98181, 14.02161, 13.94264, 13.86367, 13.66253, 13.46138,
   13.17121, 12.88103, 12.55737, 12.23372, 11.91862, 11.60352, 11.29754, 10.99156, 10.65895, 10.32633, 9.926859, 9.527383, 9.049237, 8.571092, 8.042813, 6.988636,
   6.462737, 5.984263, 5.505789, 5.091393, 4.676997, 4.318636, 3.960275, 3.644727, 3.329178, 3.053239, 2.7773, 2.546418, 2.315536, 2.131748, 1.947959, 1.802979,
   1.657998, 1.538715, 1.419432, 1.317343, 1.215254, 1.128104, 1.040954, 0.9672202, 0.8934869, 0.8296773, 0.7658678, 0.7094899, 0.6531119, 0.6044747, 0.5558374, 0.515612,
   0.4753866, 0.4425744, 0.4097623, 0.3826423, 0.3555222, 0.3329044, 0.3102866, 0.291534, 0.2727813, 0.2575764, 0.2423714, 0.2303239, 0.208368, 0.189458, 0.172086, 0.1637155,
   0.1637155, 0.1637155, 0 };
   graph = new TGraph(100,fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[histo1_rUHjcQ]_fx3,fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[histo1_rUHjcQ]_fy3);
   graph->SetName("fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[histo1_rUHjcQ]");
   graph->SetTitle("Projection of Fit1D FitRDS_chic2_c2_rd_both_c2");

   ci = 1182;
   color = new TColor(ci, 1, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3 = new TH1F("Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3","Projection of Fit1D FitRDS_chic2_c2_rd_both_c2",100,5.949988,6.550012);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->SetMinimum(0);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->SetMaximum(15.42377);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->SetDirectory(nullptr);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->SetStats(0);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->SetMarkerStyle(20);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBhisto1_rUHjcQcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[histo1_rUHjcQ]3);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[exppol]_fx4[56] = { 5.98999, 5.99, 6, 6.01, 6.02, 6.03, 6.04, 6.05, 6.06, 6.07, 6.08, 6.09, 6.1, 6.11, 6.12, 6.13, 6.14,
   6.15, 6.16, 6.17, 6.18, 6.19, 6.2, 6.21, 6.22, 6.23, 6.24, 6.25, 6.26, 6.27, 6.28, 6.29, 6.3,
   6.31, 6.32, 6.33, 6.34, 6.35, 6.36, 6.37, 6.38, 6.39, 6.4, 6.41, 6.42, 6.43, 6.44, 6.45, 6.46,
   6.47, 6.48, 6.49, 6.5, 6.5, 6.51, 6.51001 };
   Double_t fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[exppol]_fy4[56] = { 0, 20.93792, 20.93792, 20.77398, 20.61133, 20.44995, 20.28983, 20.13096, 19.97334, 19.81696, 19.66179, 19.50785, 19.3551, 19.20356, 19.0532, 18.90402, 18.756,
   18.60915, 18.46344, 18.31888, 18.17545, 18.03314, 17.89194, 17.75185, 17.61286, 17.47495, 17.33813, 17.20237, 17.06768, 16.93405, 16.80146, 16.66991, 16.53939,
   16.40989, 16.2814, 16.15392, 16.02744, 15.90195, 15.77744, 15.65391, 15.53134, 15.40973, 15.28908, 15.16937, 15.0506, 14.93275, 14.81583, 14.69983, 14.58473,
   14.47054, 14.35724, 14.24482, 14.13329, 14.13329, 14.13329, 0 };
   graph = new TGraph(56,fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[exppol]_fx4,fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[exppol]_fy4);
   graph->SetName("fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[exppol]");
   graph->SetTitle("Projection of Fit1D FitRDS_chic2_c2_rd_both_c2");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4 = new TH1F("Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4","Projection of Fit1D FitRDS_chic2_c2_rd_both_c2",100,5.937988,6.562012);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->SetMinimum(0);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->SetMaximum(23.03171);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->SetDirectory(nullptr);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->SetStats(0);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->SetMarkerStyle(20);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB_CompoBexppolcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_Comp[exppol]4);
   
   graph->Draw("l");
   
   Double_t fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_fx5[118] = { 5.98999, 5.99, 6, 6.005, 6.01, 6.02, 6.03, 6.04, 6.05, 6.06, 6.07, 6.08, 6.09, 6.1, 6.11, 6.12, 6.125,
   6.13, 6.135, 6.14, 6.145, 6.15, 6.155, 6.16, 6.17, 6.18, 6.19, 6.2, 6.21, 6.22, 6.23, 6.235, 6.2375,
   6.24, 6.2425, 6.24375, 6.245, 6.24625, 6.2475, 6.24875, 6.25, 6.25125, 6.2525, 6.25375, 6.255, 6.25625, 6.2575, 6.26, 6.2625,
   6.26375, 6.265, 6.26625, 6.2675, 6.26875, 6.27, 6.27125, 6.2725, 6.27375, 6.275, 6.27625, 6.2775, 6.27875, 6.28, 6.28125, 6.2825,
   6.28375, 6.285, 6.29, 6.29125, 6.2925, 6.29375, 6.295, 6.29625, 6.2975, 6.29875, 6.3, 6.30125, 6.3025, 6.30375, 6.305, 6.3075,
   6.31, 6.3125, 6.315, 6.32, 6.325, 6.33, 6.34, 6.3425, 6.345, 6.3475, 6.35, 6.3525, 6.355, 6.3575, 6.36, 6.365,
   6.3675, 6.37, 6.3725, 6.375, 6.38, 6.385, 6.39, 6.4, 6.41, 6.42, 6.43, 6.44, 6.45, 6.46, 6.47, 6.48,
   6.49, 6.5, 6.5, 6.51, 6.51001 };
   Double_t fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_fy5[118] = { 0, 28.20836, 28.20836, 28.12773, 28.32985, 28.78523, 29.31939, 29.88556, 30.43635, 30.93704, 31.38296, 31.7919, 32.17494, 32.52114, 32.80477, 32.99002, 33.05329,
   33.02628, 33.00031, 32.85672, 32.71441, 32.45134, 32.18989, 31.84125, 31.11723, 30.38015, 29.67813, 28.98576, 28.24624, 27.44993, 26.72621, 26.51119, 26.48995,
   26.56096, 26.77401, 26.95946, 27.21948, 27.59143, 28.10131, 28.79753, 29.62659, 30.56583, 31.61435, 32.76813, 34.01971, 35.37389, 36.79967, 39.78725, 42.79187,
   44.22943, 45.58295, 46.83565, 47.94387, 48.88022, 49.62061, 50.14525, 50.43942, 50.49409, 50.30634, 49.89017, 49.24427, 48.38375, 47.32879, 46.10389, 44.73683,
   43.25765, 41.69754, 35.29155, 33.77229, 32.32851, 30.97493, 29.72228, 28.58868, 27.56611, 26.65453, 25.85239, 25.20306, 24.69427, 24.28912, 23.9608, 23.48442,
   23.16795, 22.96991, 22.85519, 22.8306, 22.94214, 23.14626, 23.5354, 23.53841, 23.43214, 23.21267, 22.87061, 22.42157, 21.89999, 21.3103, 20.6492, 19.21233,
   18.60425, 18.09837, 17.681, 17.33857, 16.83571, 16.49492, 16.25978, 15.93907, 15.70422, 15.50311, 15.3206, 15.1515, 14.99345, 14.84491, 14.70394, 14.56792,
   14.43507, 14.31269, 14.31269, 14.31269, 0 };
   graph = new TGraph(118,fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_fx5,fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]_fy5);
   graph->SetName("fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]");
   graph->SetTitle("Projection of Fit1D FitRDS_chic2_c2_rd_both_c2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0);
   
   TH1F *Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5 = new TH1F("Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5","Projection of Fit1D FitRDS_chic2_c2_rd_both_c2",118,5.937988,6.562012);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->SetMinimum(0);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->SetMaximum(55.54349);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->SetDirectory(nullptr);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->SetStats(0);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->SetMarkerStyle(20);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_NormoBfmb_PVMJC2cB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDS_chic2_c2_rd_both_c2_rd_both_c2_Norm[fmb_PVMJC2]5);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[50] = { 6.005, 6.015, 6.025, 6.035, 6.045, 6.055, 6.065, 6.075, 6.085, 6.095, 6.105, 6.115, 6.125, 6.135, 6.145, 6.155, 6.165,
   6.175, 6.185, 6.195, 6.205, 6.215, 6.225, 6.235, 6.245, 6.255, 6.265, 6.275, 6.285, 6.295, 6.305, 6.315, 6.325,
   6.335, 6.345, 6.355, 6.365, 6.375, 6.385, 6.395, 6.405, 6.415, 6.425, 6.435, 6.445, 6.455, 6.465, 6.475, 6.485,
   6.495 };
   Double_t h_ds_1000_fy3001[50] = { 30, 21, 33, 24, 36, 35, 39, 27, 27, 31, 35, 30, 28, 35, 34, 38, 27,
   35, 30, 29, 27, 30, 35, 18, 24, 31, 40, 54, 49, 28, 18, 23, 25,
   22, 21, 23, 22, 22, 24, 12, 10, 21, 16, 15, 12, 10, 17, 16, 19,
   10 };
   Double_t h_ds_1000_felx3001[50] = { 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005 };
   Double_t h_ds_1000_fely3001[50] = { 5.446522, 4.545807, 5.715302, 4.864612, 5.971996, 5.887675, 6.218102, 5.163771, 5.163771, 5.537565, 5.887675, 5.446522, 5.259711, 5.887675, 5.802128, 6.137163, 5.163771,
   5.887675, 5.446522, 5.353932, 5.163771, 5.446522, 5.887675, 4.202887, 4.864612, 5.537565, 6.298, 7.32564, 6.976026, 5.259711, 4.202887, 4.760717, 4.966335,
   4.654502, 4.545807, 4.760717, 4.654502, 4.654502, 4.864612, 3.415266, 3.108694, 4.545807, 3.957801, 3.82938, 3.415266, 3.108694, 4.082184, 3.957801, 4.320219,
   3.108694 };
   Double_t h_ds_1000_fehx3001[50] = { 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005 };
   Double_t h_ds_1000_fehy3001[50] = { 6.538046, 5.655182, 6.802567, 5.966932, 7.055545, 6.97241, 7.298372, 6.260244, 6.260244, 6.627601, 6.97241, 6.538046, 6.354446, 6.97241, 6.888101, 7.218484, 6.260244,
   6.97241, 6.538046, 6.44702, 6.260244, 6.538046, 6.97241, 5.321007, 5.966932, 6.627601, 7.377261, 8.39385, 8.047634, 6.354446, 5.321007, 5.865235, 6.066589,
   5.761366, 5.655182, 5.865235, 5.761366, 5.761366, 5.966932, 4.559819, 4.26695, 5.655182, 5.083066, 4.958738, 4.559819, 4.26695, 5.203719, 5.083066, 5.435196,
   4.26695 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__fmb_PVMJC2");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__fmb_PVMJC2",100,5.95,6.55);
   Graph_h_ds_10003001->SetMinimum(1.341051);
   Graph_h_ds_10003001->SetMaximum(67.9441);
   Graph_h_ds_10003001->SetDirectory(nullptr);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_10f20f90__2 = new TH1D("frame_10f20f90__2","A RooPlot of \"\"",50,6,6.5);
   frame_10f20f90__2->SetBinContent(1,65.51354);
   frame_10f20f90__2->SetMinimum(0);
   frame_10f20f90__2->SetMaximum(100);
   frame_10f20f90__2->SetEntries(1);
   frame_10f20f90__2->SetDirectory(nullptr);
   frame_10f20f90__2->SetStats(0);
   frame_10f20f90__2->SetMarkerStyle(20);
   frame_10f20f90__2->GetXaxis()->SetNdivisions(-505);
   frame_10f20f90__2->GetXaxis()->SetLabelFont(132);
   frame_10f20f90__2->GetXaxis()->SetLabelOffset(0.025);
   frame_10f20f90__2->GetXaxis()->SetLabelSize(0.06);
   frame_10f20f90__2->GetXaxis()->SetTitleSize(-1);
   frame_10f20f90__2->GetXaxis()->SetTitleOffset(1);
   frame_10f20f90__2->GetXaxis()->SetTitleFont(132);
   frame_10f20f90__2->GetYaxis()->SetNdivisions(-405);
   frame_10f20f90__2->GetYaxis()->SetLabelFont(132);
   frame_10f20f90__2->GetYaxis()->SetLabelOffset(0.01);
   frame_10f20f90__2->GetYaxis()->SetLabelSize(0.06);
   frame_10f20f90__2->GetYaxis()->SetTitleSize(0.05);
   frame_10f20f90__2->GetYaxis()->SetTitleFont(132);
   frame_10f20f90__2->GetZaxis()->SetLabelFont(132);
   frame_10f20f90__2->GetZaxis()->SetLabelSize(0.05);
   frame_10f20f90__2->GetZaxis()->SetTitleSize(0.05);
   frame_10f20f90__2->GetZaxis()->SetTitleOffset(1);
   frame_10f20f90__2->GetZaxis()->SetTitleFont(132);
   frame_10f20f90__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_jpsipi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Sep 26 20:06:12 2023) by ROOT version 6.28/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.105556,-585.3658,6.475926,4292.683);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_10ab2ab0__3 = new TH1D("frame_10ab2ab0__3","A RooPlot of \"\"",60,6.15,6.45);
   frame_10ab2ab0__3->SetBinContent(1,2645.151);
   frame_10ab2ab0__3->SetMinimum(0);
   frame_10ab2ab0__3->SetMaximum(4000);
   frame_10ab2ab0__3->SetEntries(1);
   frame_10ab2ab0__3->SetDirectory(nullptr);
   frame_10ab2ab0__3->SetStats(0);
   frame_10ab2ab0__3->SetMarkerStyle(20);
   frame_10ab2ab0__3->GetXaxis()->SetNdivisions(-503);
   frame_10ab2ab0__3->GetXaxis()->SetLabelFont(132);
   frame_10ab2ab0__3->GetXaxis()->SetLabelOffset(0.025);
   frame_10ab2ab0__3->GetXaxis()->SetLabelSize(0.06);
   frame_10ab2ab0__3->GetXaxis()->SetTitleSize(-1);
   frame_10ab2ab0__3->GetXaxis()->SetTitleOffset(1);
   frame_10ab2ab0__3->GetXaxis()->SetTitleFont(132);
   frame_10ab2ab0__3->GetYaxis()->SetNdivisions(-504);
   frame_10ab2ab0__3->GetYaxis()->SetLabelFont(132);
   frame_10ab2ab0__3->GetYaxis()->SetLabelOffset(0.01);
   frame_10ab2ab0__3->GetYaxis()->SetLabelSize(0.06);
   frame_10ab2ab0__3->GetYaxis()->SetTitleSize(0.05);
   frame_10ab2ab0__3->GetYaxis()->SetTitleFont(132);
   frame_10ab2ab0__3->GetZaxis()->SetLabelFont(132);
   frame_10ab2ab0__3->GetZaxis()->SetLabelSize(0.05);
   frame_10ab2ab0__3->GetZaxis()->SetTitleSize(0.05);
   frame_10ab2ab0__3->GetZaxis()->SetTitleOffset(1);
   frame_10ab2ab0__3->GetZaxis()->SetTitleFont(132);
   frame_10ab2ab0__3->Draw("FUNC");
   
   Double_t fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_Comp[(RDCB2_jpsi)_plus_(RDLS_jpsi)]_fx4[241] = { 6.149995, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.2175, 6.22,
   6.2225, 6.225, 6.22625, 6.2275, 6.22875, 6.23, 6.23125, 6.2325, 6.23375, 6.235, 6.23625, 6.236875, 6.2375, 6.238125, 6.23875, 6.239375,
   6.24, 6.240625, 6.24125, 6.241875, 6.2425, 6.243125, 6.24375, 6.244375, 6.245, 6.245625, 6.24625, 6.246875, 6.2475, 6.248125, 6.24875, 6.249375,
   6.25, 6.250312, 6.250625, 6.250937, 6.25125, 6.251563, 6.251875, 6.252187, 6.2525, 6.252812, 6.253125, 6.253438, 6.25375, 6.254062, 6.254375, 6.254687,
   6.255, 6.255313, 6.255625, 6.255937, 6.25625, 6.256562, 6.256875, 6.257188, 6.2575, 6.258125, 6.25875, 6.259375, 6.26, 6.260625, 6.26125, 6.2625,
   6.263125, 6.26375, 6.264375, 6.264688, 6.265, 6.265313, 6.265625, 6.265937, 6.26625, 6.266563, 6.266875, 6.267188, 6.2675, 6.267812, 6.268125, 6.268438,
   6.26875, 6.269063, 6.269375, 6.269687, 6.27, 6.270313, 6.270625, 6.270938, 6.27125, 6.271562, 6.271875, 6.272188, 6.2725, 6.272813, 6.273125, 6.273438,
   6.27375, 6.274063, 6.274375, 6.274688, 6.275, 6.275313, 6.275625, 6.275937, 6.27625, 6.276563, 6.276875, 6.277188, 6.2775, 6.277812, 6.278125, 6.278438,
   6.27875, 6.279063, 6.279375, 6.279687, 6.28, 6.280313, 6.280625, 6.280938, 6.28125, 6.281562, 6.281875, 6.282188, 6.2825, 6.282813, 6.283125, 6.28375,
   6.284375, 6.285, 6.28625, 6.286875, 6.2875, 6.288125, 6.28875, 6.289375, 6.289687, 6.29, 6.290313, 6.290625, 6.290938, 6.29125, 6.291562, 6.291875,
   6.292188, 6.2925, 6.292813, 6.293125, 6.293437, 6.29375, 6.294063, 6.294375, 6.294688, 6.295, 6.295312, 6.295625, 6.295938, 6.29625, 6.296563, 6.296875,
   6.297187, 6.2975, 6.297813, 6.298125, 6.29875, 6.299375, 6.3, 6.300625, 6.30125, 6.301875, 6.3025, 6.303125, 6.30375, 6.304375, 6.305, 6.305625,
   6.30625, 6.306875, 6.3075, 6.308125, 6.30875, 6.309375, 6.31, 6.310625, 6.31125, 6.311875, 6.3125, 6.31375, 6.315, 6.31625, 6.3175, 6.31875,
   6.32, 6.32125, 6.3225, 6.325, 6.3275, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38,
   6.385, 6.39, 6.395, 6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.450005 };
   Double_t fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_Comp[(RDCB2_jpsi)_plus_(RDLS_jpsi)]_fy4[241] = { 0, 8.441636, 9.085402, 9.810154, 10.63048, 11.56446, 12.63476, 13.87008, 15.30724, 16.99416, 18.9942, 21.393, 24.31042, 27.92629, 32.5475, 35.40683, 38.79511,
   42.91818, 48.09321, 51.21782, 54.8031, 58.94689, 63.76695, 69.40386, 76.02381, 83.82132, 93.0217, 103.883, 110.0265, 116.6975, 123.938, 131.7921, 140.306,
   149.5282, 159.5089, 170.3005, 181.9573, 194.5351, 208.0918, 222.6867, 238.3807, 255.2361, 273.317, 292.6889, 313.4189, 335.576, 359.2316, 384.4595, 411.3371,
   439.9462, 454.927, 470.374, 486.2991, 502.7151, 519.6353, 537.0738, 555.0456, 573.5666, 592.6541, 612.3263, 632.6033, 653.5067, 675.06, 697.2889, 720.2218,
   743.8896, 768.3268, 793.5716, 819.6662, 846.6579, 874.5995, 903.5502, 933.5766, 964.6528, 1028.345, 1093.715, 1160.533, 1228.539, 1297.447, 1366.946, 1506.341,
   1575.499, 1643.775, 1710.762, 1743.641, 1776.041, 1807.908, 1839.19, 1869.833, 1899.786, 1928.997, 1957.413, 1984.984, 2011.661, 2037.394, 2062.137, 2085.842,
   2108.465, 2129.963, 2150.295, 2169.421, 2187.304, 2203.909, 2219.204, 2233.158, 2245.742, 2256.932, 2266.706, 2275.043, 2281.927, 2287.343, 2291.281, 2293.732,
   2294.692, 2294.158, 2292.132, 2288.618, 2283.623, 2277.157, 2269.233, 2259.868, 2249.08, 2236.891, 2223.325, 2208.411, 2192.176, 2174.654, 2155.879, 2135.888,
   2114.718, 2092.412, 2069.011, 2044.561, 2019.106, 1992.693, 1965.372, 1937.192, 1908.203, 1878.457, 1848.005, 1816.9, 1785.194, 1752.941, 1720.193, 1653.425,
   1585.307, 1516.251, 1376.894, 1307.339, 1238.326, 1170.173, 1103.17, 1037.578, 1005.386, 973.7846, 943.0893, 913.277, 884.3153, 856.1742, 828.8259, 802.2446,
   776.4061, 751.2882, 726.8697, 703.1311, 680.0537, 657.6202, 635.814, 614.6196, 594.0222, 574.0074, 554.5619, 535.6725, 517.3267, 499.5126, 482.2183, 465.4325,
   449.1443, 433.3427, 418.0174, 403.1579, 374.7961, 348.1784, 323.2279, 299.8695, 278.0299, 257.6371, 238.6204, 220.9105, 204.4393, 189.1405, 174.9489, 161.8011,
   149.6353, 138.3918, 128.0125, 118.4416, 109.6252, 101.5118, 94.05192, 87.19865, 80.90722, 75.13524, 69.84268, 60.54711, 52.74575, 46.19867, 40.69863, 36.0684,
   32.15792, 28.84121, 26.01345, 21.49402, 18.07908, 15.42468, 11.57707, 8.9299, 7.016445, 5.592812, 4.512982, 3.681431, 3.032653, 2.520515, 2.111921, 1.782755,
   1.515205, 1.295947, 1.114897, 0.964344, 0.8383316, 0.7322166, 0.6423486, 0.5658347, 0.5003651, 0.4440826, 0.3954841, 0.3533456, 0.3166646, 0.2846152, 0.2846152, 0 };
   TGraph *graph = new TGraph(241,fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_Comp[(RDCB2_jpsi)_plus_(RDLS_jpsi)]_fx4,fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_Comp[(RDCB2_jpsi)_plus_(RDLS_jpsi)]_fy4);
   graph->SetName("fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_Comp[(RDCB2_jpsi)_plus_(RDLS_jpsi)]");
   graph->SetTitle("Projection of Fit1D Fit(RDCB2_jpsi)+(RDLS_jpsi)_jpsird");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4 = new TH1F("Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4","Projection of Fit1D Fit(RDCB2_jpsi)+(RDLS_jpsi)_jpsird",241,6.119994,6.480006);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->SetMinimum(0);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->SetMaximum(2524.161);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->SetDirectory(nullptr);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->SetStats(0);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->SetMarkerStyle(20);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBoPRDCB2_jpsicP_plus_oPRDLS_jpsicPcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_Comp[(RDCB2_jpsi)_plus_(RDLS_jpsi)]4);
   
   graph->Draw("fl");
   
   Double_t fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_Comp[pol_JxroMc]_fx5[66] = { 6.144995, 6.145, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22,
   6.225, 6.23, 6.235, 6.24, 6.245, 6.25, 6.255, 6.26, 6.265, 6.27, 6.275, 6.28, 6.285, 6.29, 6.295, 6.3,
   6.305, 6.31, 6.315, 6.32, 6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38,
   6.385, 6.39, 6.395, 6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.455,
   6.455005 };
   Double_t fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_Comp[pol_JxroMc]_fy5[66] = { 0, 168.8985, 168.8985, 167.6945, 166.4904, 165.2863, 164.0823, 162.8782, 161.6741, 160.4701, 159.266, 158.0619, 156.8579, 155.6538, 154.4497, 153.2457, 152.0416,
   150.8375, 149.6335, 148.4294, 147.2253, 146.0213, 144.8172, 143.6131, 142.4091, 141.205, 140.0009, 138.7969, 137.5928, 136.3887, 135.1847, 133.9806, 132.7765,
   131.5725, 130.3684, 129.1643, 127.9603, 126.7562, 125.5521, 124.3481, 123.144, 121.9399, 120.7359, 119.5318, 118.3277, 117.1237, 115.9196, 114.7155, 113.5115,
   112.3074, 111.1033, 109.8993, 108.6952, 107.4911, 106.2871, 105.083, 103.8789, 102.6749, 101.4708, 100.2667, 99.06268, 97.85862, 96.65455, 96.65455, 96.65455,
   0 };
   graph = new TGraph(66,fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_Comp[pol_JxroMc]_fx5,fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_Comp[pol_JxroMc]_fy5);
   graph->SetName("fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_Comp[pol_JxroMc]");
   graph->SetTitle("Projection of Fit1D Fit(RDCB2_jpsi)+(RDLS_jpsi)_jpsird");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5 = new TH1F("Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5","Projection of Fit1D Fit(RDCB2_jpsi)+(RDLS_jpsi)_jpsird",100,6.113994,6.486006);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->SetMinimum(0);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->SetMaximum(185.7884);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->SetDirectory(nullptr);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->SetStats(0);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->SetMarkerStyle(20);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB_CompoBpol_JxroMccB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_Comp[pol_JxroMc]5);
   
   graph->Draw("l");
   
   Double_t fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_fx6[113] = { 6.144995, 6.145, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22,
   6.225, 6.23, 6.2325, 6.235, 6.2375, 6.24, 6.2425, 6.245, 6.24625, 6.2475, 6.24875, 6.25, 6.25125, 6.2525, 6.25375, 6.255,
   6.25625, 6.2575, 6.25875, 6.26, 6.2625, 6.26375, 6.265, 6.26625, 6.2675, 6.26875, 6.269375, 6.27, 6.270625, 6.27125, 6.271875, 6.2725,
   6.273125, 6.27375, 6.274375, 6.275, 6.275625, 6.27625, 6.276875, 6.2775, 6.278125, 6.27875, 6.28, 6.28125, 6.2825, 6.28375, 6.285, 6.2875,
   6.28875, 6.29, 6.29125, 6.2925, 6.29375, 6.295, 6.29625, 6.2975, 6.29875, 6.3, 6.30125, 6.3025, 6.30375, 6.305, 6.3075, 6.31,
   6.3125, 6.315, 6.32, 6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385,
   6.39, 6.395, 6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.455, 6.455005 };
   Double_t fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_fy6[113] = { 0, 177.3402, 177.3402, 176.7799, 176.3005, 175.9168, 175.6467, 175.5129, 175.5442, 175.7773, 176.2601, 177.0561, 178.2509, 179.9642, 182.376, 185.7932, 190.8367,
   198.9307, 213.4004, 225.0552, 241.4511, 264.5249, 296.7535, 341.1584, 401.2574, 438.4091, 480.9952, 529.5777, 584.7634, 647.2313, 717.7818, 797.4209, 887.5027,
   989.97, 1107.664, 1236.425, 1370.948, 1648.148, 1785.281, 1917.246, 2040.69, 2152.264, 2248.767, 2290.446, 2327.305, 2359.055, 2385.442, 2406.255, 2421.326,
   2430.529, 2433.79, 2431.08, 2422.42, 2407.88, 2387.576, 2361.671, 2330.371, 2293.923, 2252.612, 2156.698, 2045.495, 1922.185, 1790.115, 1652.639, 1374.113,
   1238.655, 1108.969, 991.0578, 885.8708, 791.9018, 707.988, 633.1921, 566.7213, 507.8737, 456.0044, 410.5055, 370.7949, 336.3128, 306.5214, 258.983, 224.4203,
   199.609, 181.9101, 160.1182, 148.2502, 140.9768, 135.9251, 132.0739, 128.9564, 126.3287, 124.0448, 122.0092, 120.1563, 118.4401, 116.8275, 115.2942, 113.8226,
   112.3993, 111.0142, 109.6596, 108.3295, 107.0193, 105.7254, 104.4448, 103.1752, 101.9149, 100.6622, 99.41603, 98.17528, 96.93917, 96.93917, 96.93917, 0 };
   graph = new TGraph(113,fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_fx6,fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]_fy6);
   graph->SetName("fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]");
   graph->SetTitle("Projection of Fit1D Fit(RDCB2_jpsi)+(RDLS_jpsi)_jpsird");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6 = new TH1F("Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6","Projection of Fit1D Fit(RDCB2_jpsi)+(RDLS_jpsi)_jpsird",113,6.113994,6.486006);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->SetMinimum(0);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->SetMaximum(2677.169);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->SetDirectory(nullptr);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->SetStats(0);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->SetMarkerStyle(20);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitoPRDCB2_jpsicP_plus_oPRDLS_jpsicP_jpsird_jpsird_NormoBfmb_PVMJcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Fit(RDCB2_jpsi)_plus_(RDLS_jpsi)_jpsird_jpsird_Norm[fmb_PVMJ]6);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3002[60] = { 6.1525, 6.1575, 6.1625, 6.1675, 6.1725, 6.1775, 6.1825, 6.1875, 6.1925, 6.1975, 6.2025, 6.2075, 6.2125, 6.2175, 6.2225, 6.2275, 6.2325,
   6.2375, 6.2425, 6.2475, 6.2525, 6.2575, 6.2625, 6.2675, 6.2725, 6.2775, 6.2825, 6.2875, 6.2925, 6.2975, 6.3025, 6.3075, 6.3125,
   6.3175, 6.3225, 6.3275, 6.3325, 6.3375, 6.3425, 6.3475, 6.3525, 6.3575, 6.3625, 6.3675, 6.3725, 6.3775, 6.3825, 6.3875, 6.3925,
   6.3975, 6.4025, 6.4075, 6.4125, 6.4175, 6.4225, 6.4275, 6.4325, 6.4375, 6.4425, 6.4475 };
   Double_t h_ds_1000_fy3002[60] = { 192, 180, 179, 184, 163, 154, 172, 152, 191, 173, 165, 187, 168, 213, 199, 235, 248,
   269, 367, 507, 751, 1110, 1577, 2132, 2469, 2264, 1976, 1363, 879, 564, 348, 251, 194,
   157, 165, 139, 126, 137, 127, 130, 136, 114, 127, 126, 134, 91, 110, 110, 107,
   109, 87, 102, 99, 100, 107, 117, 105, 108, 113, 103 };
   Double_t h_ds_1000_felx3002[60] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_fely3002[60] = { 13.36542, 12.92572, 12.88843, 13.07387, 12.27693, 11.91974, 12.6244, 11.83896, 13.32932, 12.66245, 12.35496, 13.18393, 12.47112, 14.10308, 13.61559, 14.83786, 15.25595,
   15.90884, 18.66377, 22.02221, 26.90894, 32.82041, 39.21461, 45.67629, 49.19155, 47.08414, 43.95503, 36.42222, 29.15215, 23.25395, 18.16146, 15.35087, 13.43736,
   12.03994, 12.35496, 11.30042, 10.7361, 11.21537, 10.78051, 10.91271, 11.17262, 10.18878, 10.78051, 10.7361, 11.08663, 9.521834, 10, 10, 9.856158,
   9.952272, 9.30942, 9.611874, 9.933044, 9.983255, 9.856158, 10.3282, 9.759142, 9.904326, 10.1419, 9.661201 };
   Double_t h_ds_1000_fehx3002[60] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_fehy3002[60] = { 14.36542, 13.92572, 13.88843, 14.07387, 13.27693, 12.91974, 13.6244, 12.83896, 14.32932, 13.66245, 13.35496, 14.18393, 13.47112, 15.10308, 14.61559, 15.83786, 16.25595,
   16.90884, 19.66377, 23.02221, 27.90894, 33.82041, 40.21461, 46.67629, 50.19155, 48.08414, 44.95503, 37.42222, 30.15215, 24.25395, 19.16146, 16.35087, 14.43736,
   13.03994, 13.35496, 12.30042, 11.7361, 12.21537, 11.78051, 11.91271, 12.17262, 11.18878, 11.78051, 11.7361, 12.08663, 10.57436, 11, 11, 10.85616,
   10.95227, 10.36314, 10.61187, 10.9834, 11.03336, 10.85616, 11.3282, 10.75914, 10.90433, 11.1419, 10.6612 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_ds_1000_fx3002,h_ds_1000_fy3002,h_ds_1000_felx3002,h_ds_1000_fehx3002,h_ds_1000_fely3002,h_ds_1000_fehy3002);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__fmb_PVMJ");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0);
   
   TH1F *Graph_h_ds_10003002 = new TH1F("Graph_h_ds_10003002","Histogram of ds_1000_plot__fmb_PVMJ",100,6.12,6.48);
   Graph_h_ds_10003002->SetMinimum(69.92152);
   Graph_h_ds_10003002->SetMaximum(2763.342);
   Graph_h_ds_10003002->SetDirectory(nullptr);
   Graph_h_ds_10003002->SetStats(0);
   Graph_h_ds_10003002->SetMarkerStyle(20);
   Graph_h_ds_10003002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003002);
   
   grae->Draw("zp");
   
   TH1D *frame_10ab2ab0__4 = new TH1D("frame_10ab2ab0__4","A RooPlot of \"\"",60,6.15,6.45);
   frame_10ab2ab0__4->SetBinContent(1,2645.151);
   frame_10ab2ab0__4->SetMinimum(0);
   frame_10ab2ab0__4->SetMaximum(4000);
   frame_10ab2ab0__4->SetEntries(1);
   frame_10ab2ab0__4->SetDirectory(nullptr);
   frame_10ab2ab0__4->SetStats(0);
   frame_10ab2ab0__4->SetMarkerStyle(20);
   frame_10ab2ab0__4->GetXaxis()->SetNdivisions(-503);
   frame_10ab2ab0__4->GetXaxis()->SetLabelFont(132);
   frame_10ab2ab0__4->GetXaxis()->SetLabelOffset(0.025);
   frame_10ab2ab0__4->GetXaxis()->SetLabelSize(0.06);
   frame_10ab2ab0__4->GetXaxis()->SetTitleSize(-1);
   frame_10ab2ab0__4->GetXaxis()->SetTitleOffset(1);
   frame_10ab2ab0__4->GetXaxis()->SetTitleFont(132);
   frame_10ab2ab0__4->GetYaxis()->SetNdivisions(-504);
   frame_10ab2ab0__4->GetYaxis()->SetLabelFont(132);
   frame_10ab2ab0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_10ab2ab0__4->GetYaxis()->SetLabelSize(0.06);
   frame_10ab2ab0__4->GetYaxis()->SetTitleSize(0.05);
   frame_10ab2ab0__4->GetYaxis()->SetTitleFont(132);
   frame_10ab2ab0__4->GetZaxis()->SetLabelFont(132);
   frame_10ab2ab0__4->GetZaxis()->SetLabelSize(0.05);
   frame_10ab2ab0__4->GetZaxis()->SetTitleSize(0.05);
   frame_10ab2ab0__4->GetZaxis()->SetTitleOffset(1);
   frame_10ab2ab0__4->GetZaxis()->SetTitleFont(132);
   frame_10ab2ab0__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_rd_jg_c2_chic2()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri Sep 22 09:53:41 2023) by ROOT version 6.28/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,38,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.355556,-18.6747,3.725926,53.61446);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_243db590__9 = new TH1D("frame_243db590__9","A RooPlot of \"\"",15,3.4,3.7);
   frame_243db590__9->SetBinContent(1,45.41607);
   frame_243db590__9->SetMinimum(-10);
   frame_243db590__9->SetMaximum(50);
   frame_243db590__9->SetEntries(1);
   frame_243db590__9->SetDirectory(nullptr);
   frame_243db590__9->SetStats(0);
   frame_243db590__9->SetMarkerStyle(20);
   frame_243db590__9->GetXaxis()->SetNdivisions(-503);
   frame_243db590__9->GetXaxis()->SetLabelFont(132);
   frame_243db590__9->GetXaxis()->SetLabelOffset(0.025);
   frame_243db590__9->GetXaxis()->SetLabelSize(0.06);
   frame_243db590__9->GetXaxis()->SetTitleSize(-1);
   frame_243db590__9->GetXaxis()->SetTitleOffset(1);
   frame_243db590__9->GetXaxis()->SetTitleFont(132);
   frame_243db590__9->GetYaxis()->SetNdivisions(-406);
   frame_243db590__9->GetYaxis()->SetLabelFont(132);
   frame_243db590__9->GetYaxis()->SetLabelOffset(0.01);
   frame_243db590__9->GetYaxis()->SetLabelSize(0.06);
   frame_243db590__9->GetYaxis()->SetTitleSize(0.05);
   frame_243db590__9->GetYaxis()->SetTitleFont(132);
   frame_243db590__9->GetZaxis()->SetLabelFont(132);
   frame_243db590__9->GetZaxis()->SetLabelSize(0.05);
   frame_243db590__9->GetZaxis()->SetTitleSize(0.05);
   frame_243db590__9->GetZaxis()->SetTitleOffset(1);
   frame_243db590__9->GetZaxis()->SetTitleFont(132);
   frame_243db590__9->Draw("FUNC");
   
   Double_t fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_Comp[cb2_pCWlpS]_fx16[234] = { 3.39998, 3.4, 3.42, 3.44, 3.45, 3.46, 3.465, 3.47, 3.475, 3.4775, 3.48, 3.4825, 3.485, 3.4875, 3.49, 3.4925, 3.49375,
   3.495, 3.49625, 3.4975, 3.49875, 3.5, 3.50125, 3.5025, 3.50375, 3.504375, 3.505, 3.505625, 3.50625, 3.506875, 3.5075, 3.508125, 3.50875,
   3.509375, 3.51, 3.510625, 3.51125, 3.511875, 3.5125, 3.513125, 3.51375, 3.514375, 3.515, 3.515625, 3.51625, 3.516875, 3.5175, 3.518125, 3.51875,
   3.519375, 3.52, 3.520625, 3.52125, 3.521875, 3.5225, 3.523125, 3.52375, 3.524375, 3.525, 3.525625, 3.52625, 3.526875, 3.5275, 3.528125, 3.52875,
   3.529375, 3.53, 3.53125, 3.5325, 3.535, 3.53625, 3.5375, 3.538125, 3.53875, 3.539375, 3.54, 3.540625, 3.54125, 3.541875, 3.5425, 3.543125,
   3.54375, 3.544375, 3.545, 3.545625, 3.54625, 3.546562, 3.546875, 3.547187, 3.5475, 3.547813, 3.548125, 3.548437, 3.54875, 3.549062, 3.549375, 3.549688,
   3.55, 3.550312, 3.550625, 3.550937, 3.55125, 3.551562, 3.551875, 3.552187, 3.5525, 3.552812, 3.553125, 3.553437, 3.55375, 3.554062, 3.554375, 3.554688,
   3.555, 3.555312, 3.555625, 3.555937, 3.55625, 3.556563, 3.556875, 3.557187, 3.5575, 3.557812, 3.558125, 3.558438, 3.55875, 3.559063, 3.559375, 3.559687,
   3.56, 3.560313, 3.560625, 3.560938, 3.56125, 3.561562, 3.561875, 3.5625, 3.563125, 3.56375, 3.564375, 3.565, 3.565625, 3.56625, 3.566875, 3.5675,
   3.568125, 3.56875, 3.569375, 3.57, 3.570625, 3.57125, 3.571875, 3.5725, 3.573125, 3.57375, 3.574375, 3.575, 3.575625, 3.57625, 3.576875, 3.5775,
   3.578125, 3.57875, 3.579375, 3.58, 3.580625, 3.58125, 3.581875, 3.5825, 3.583125, 3.58375, 3.584375, 3.585, 3.585625, 3.58625, 3.586875, 3.5875,
   3.588125, 3.58875, 3.589375, 3.59, 3.590625, 3.59125, 3.591875, 3.5925, 3.59375, 3.595, 3.59625, 3.5975, 3.59875, 3.6, 3.60125, 3.6025,
   3.60375, 3.605, 3.60625, 3.6075, 3.60875, 3.61, 3.61125, 3.6125, 3.61375, 3.615, 3.61625, 3.6175, 3.61875, 3.62, 3.62125, 3.6225,
   3.625, 3.6275, 3.63, 3.6325, 3.635, 3.6375, 3.64, 3.6425, 3.645, 3.6475, 3.65, 3.6525, 3.655, 3.6575, 3.66, 3.665,
   3.67, 3.675, 3.68, 3.685, 3.69, 3.695, 3.7, 3.7, 3.70002 };
   Double_t fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_Comp[cb2_pCWlpS]_fy16[234] = { 0, 0.004460916, 0.01000988, 0.02509663, 0.04186013, 0.07283642, 0.09783832, 0.1332203, 0.1841208, 0.2177693, 0.2586797, 0.3086726, 0.370093, 0.4459806, 0.5403052, 0.6582893, 0.728236,
   0.8068597, 0.8953963, 0.9952811, 1.108185, 1.236058, 1.381181, 1.54623, 1.73435, 1.838197, 1.949254, 2.06809, 2.195328, 2.331644, 2.477778, 2.634535, 2.802797,
   2.983525, 3.177775, 3.386701, 3.611566, 3.853758, 4.114496, 4.390294, 4.679977, 4.983874, 5.302291, 5.63551, 5.983787, 6.347346, 6.726381, 7.121048, 7.531467,
   7.957715, 8.399828, 8.857795, 9.331555, 9.820998, 10.32596, 10.84622, 11.3815, 11.93147, 12.49572, 13.07381, 13.6652, 14.26932, 14.8855, 15.51304, 16.15116,
   16.79901, 17.45567, 18.79154, 20.15027, 22.89792, 24.2657, 25.61429, 26.27767, 26.93175, 27.57499, 28.20587, 28.82284, 29.42438, 30.00896, 30.5751, 31.12131,
   31.64617, 32.14827, 32.62626, 33.07882, 33.50473, 33.7073, 33.90278, 34.09101, 34.27186, 34.44521, 34.61093, 34.7689, 34.91902, 35.06116, 35.19524, 35.32115,
   35.43881, 35.54812, 35.64901, 35.7414, 35.82523, 35.90043, 35.96696, 36.02475, 36.07378, 36.11399, 36.14537, 36.16789, 36.18154, 36.18629, 36.18216, 36.16914,
   36.14724, 36.11648, 36.07688, 36.02848, 35.97129, 35.90538, 35.83078, 35.74756, 35.65576, 35.55547, 35.44674, 35.32967, 35.20434, 35.07083, 34.92924, 34.77968,
   34.62225, 34.45707, 34.28426, 34.10393, 33.91621, 33.72124, 33.51916, 33.09421, 32.64256, 32.16544, 31.66416, 31.14008, 30.59459, 30.02913, 29.44517, 28.8442,
   28.22774, 27.59732, 26.95448, 26.30076, 25.63768, 24.96677, 24.29467, 23.6409, 23.00663, 22.3912, 21.79402, 21.21448, 20.65202, 20.10607, 19.57612, 19.06165,
   18.56215, 18.07715, 17.6062, 17.14884, 16.70464, 16.2732, 15.8541, 15.44695, 15.0514, 14.66706, 14.29361, 13.93068, 13.57797, 13.23516, 12.90193, 12.578,
   12.26308, 11.9569, 11.65919, 11.3697, 11.08817, 10.81436, 10.54805, 10.28901, 9.791854, 9.321252, 8.875648, 8.45359, 8.053715, 7.674748, 7.315492, 6.974826,
   6.651697, 6.345117, 6.054158, 5.777949, 5.515672, 5.266557, 5.029882, 4.804967, 4.591171, 4.387894, 4.194569, 4.010662, 3.835672, 3.669124, 3.510573, 3.359599,
   3.078817, 2.82387, 2.592166, 2.381396, 2.189497, 2.014628, 1.855141, 1.70956, 1.576564, 1.454965, 1.343699, 1.241807, 1.148429, 1.062788, 0.9841852, 0.8456299,
   0.728412, 0.6289723, 0.5443894, 0.4722577, 0.4105905, 0.3577419, 0.3123443, 0.3123443, 0 };
   TGraph *graph = new TGraph(234,fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_Comp[cb2_pCWlpS]_fx16,fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_Comp[cb2_pCWlpS]_fy16);
   graph->SetName("fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_Comp[cb2_pCWlpS]");
   graph->SetTitle("Projection of Fit1D FitRDS_jgamma_C2_jgc2rd");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16 = new TH1F("Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16","Projection of Fit1D FitRDS_jgamma_C2_jgc2rd",234,3.369976,3.730024);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->SetMinimum(0);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->SetMaximum(39.80492);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->SetDirectory(nullptr);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->SetStats(0);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->SetMarkerStyle(20);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBcb2_pCWlpScB16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_Comp[cb2_pCWlpS]16);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_Comp[flat_FbJlDH]_fx17[21] = { 3.37998, 3.38, 3.4, 3.42, 3.44, 3.46, 3.48, 3.5, 3.52, 3.54, 3.56, 3.58, 3.6, 3.62, 3.64, 3.66, 3.68,
   3.7, 3.7, 3.72, 3.72002 };
   Double_t fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_Comp[flat_FbJlDH]_fy17[21] = { 0, 0.1981871, 0.1981871, 0.1981871, 0.1981871, 0.1981871, 0.1981871, 0.1981871, 0.1981871, 0.1981871, 0.1981871, 0.1981871, 0.1981871, 0.1981871, 0.1981871, 0.1981871, 0.1981871,
   0.1981871, 0.1981871, 0.1981871, 0 };
   graph = new TGraph(21,fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_Comp[flat_FbJlDH]_fx17,fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_Comp[flat_FbJlDH]_fy17);
   graph->SetName("fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_Comp[flat_FbJlDH]");
   graph->SetTitle("Projection of Fit1D FitRDS_jgamma_C2_jgc2rd");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17 = new TH1F("Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17","Projection of Fit1D FitRDS_jgamma_C2_jgc2rd",100,3.345976,3.754024);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->SetMinimum(0);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->SetMaximum(0.2180058);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->SetDirectory(nullptr);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->SetStats(0);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->SetMarkerStyle(20);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB_CompoBflat_FbJlDHcB17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_Comp[flat_FbJlDH]17);
   
   graph->Draw("l");
   
   Double_t fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_fx18[76] = { 3.37998, 3.38, 3.4, 3.42, 3.44, 3.46, 3.48, 3.49, 3.495, 3.5, 3.5025, 3.505, 3.5075, 3.51, 3.5125, 3.515, 3.5175,
   3.52, 3.5225, 3.525, 3.5275, 3.53, 3.535, 3.5375, 3.54, 3.5425, 3.54375, 3.545, 3.54625, 3.5475, 3.54875, 3.55, 3.55125,
   3.5525, 3.55375, 3.555, 3.55625, 3.5575, 3.55875, 3.56, 3.56125, 3.5625, 3.56375, 3.565, 3.56625, 3.5675, 3.57, 3.5725, 3.57375,
   3.575, 3.5775, 3.58, 3.5825, 3.585, 3.5875, 3.59, 3.5925, 3.595, 3.5975, 3.6, 3.6025, 3.605, 3.61, 3.615, 3.62,
   3.625, 3.63, 3.64, 3.65, 3.66, 3.67, 3.68, 3.7, 3.7, 3.72, 3.72002 };
   Double_t fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_fy18[76] = { 0, 0.202648, 0.202648, 0.2081969, 0.2232837, 0.2710235, 0.4568667, 0.7384923, 1.005047, 1.434245, 1.744417, 2.147441, 2.675965, 3.375962, 4.312683, 5.500478, 6.924568,
   8.598016, 10.52415, 12.69391, 15.08369, 17.65386, 23.09611, 25.81247, 28.40406, 30.77329, 31.84436, 32.82444, 33.70291, 34.47005, 35.1172, 35.637, 36.02342,
   36.27196, 36.37972, 36.34543, 36.16948, 35.85395, 35.40252, 34.82044, 34.1144, 33.2924, 32.36363, 31.33827, 30.22731, 29.04238, 26.49894, 23.83909, 22.58939,
   21.41267, 19.25983, 17.34703, 15.64514, 14.12887, 12.77619, 11.56789, 10.48719, 9.519439, 8.651777, 7.872935, 7.173013, 6.543304, 5.464744, 4.586081, 3.867311,
   3.277005, 2.790353, 2.053328, 1.541886, 1.182372, 0.9265991, 0.7425764, 0.5105314, 0.5105314, 0.5105314, 0 };
   graph = new TGraph(76,fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_fx18,fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]_fy18);
   graph->SetName("fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]");
   graph->SetTitle("Projection of Fit1D FitRDS_jgamma_C2_jgc2rd");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18 = new TH1F("Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18","Projection of Fit1D FitRDS_jgamma_C2_jgc2rd",100,3.345976,3.754024);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->SetMinimum(0);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->SetMaximum(40.0177);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->SetDirectory(nullptr);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->SetStats(0);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->SetMarkerStyle(20);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_NormoBfmchic_PVMJcB18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDS_jgamma_C2_jgc2rd_jgc2rd_Norm[fmchic_PVMJ]18);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3005[15] = { 3.41, 3.43, 3.45, 3.47, 3.49, 3.51, 3.53, 3.55, 3.57, 3.59, 3.61, 3.63, 3.65, 3.67, 3.69 };
   Double_t h_ds_1000_fy3005[15] = { 0, -0.1042174, 0.5029675, 1.518689, -0.8466601, 3.188661, 24.57914, 35.31373, 22.07556, 14.01015, -0.4508584, 3.810954, 0.3873031, 2.986489, 0.8324161 };
   Double_t h_ds_1000_felx3005[15] = { 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01 };
   Double_t h_ds_1000_fely3005[15] = { 0, 0.07437368, 1.408218, 2.051056, 2.235118, 4.230899, 7.087945, 7.759439, 6.632744, 5.916768, 3.333846, 4.050212, 2.390802, 2.872709, 2.379354 };
   Double_t h_ds_1000_fehx3005[15] = { 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01 };
   Double_t h_ds_1000_fehy3005[15] = { 0, 0.07437368, 1.408218, 2.051056, 2.235118, 4.230899, 7.087945, 7.759439, 6.632744, 5.916768, 3.333846, 4.050212, 2.390802, 2.872709, 2.379354 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,h_ds_1000_fx3005,h_ds_1000_fy3005,h_ds_1000_felx3005,h_ds_1000_fehx3005,h_ds_1000_fely3005,h_ds_1000_fehy3005);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__fmchic_PVMJ");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0);
   
   TH1F *Graph_h_ds_10003005 = new TH1F("Graph_h_ds_10003005","Histogram of ds_1000_plot__fmchic_PVMJ",100,3.37,3.73);
   Graph_h_ds_10003005->SetMinimum(-8.470492);
   Graph_h_ds_10003005->SetMaximum(47.75896);
   Graph_h_ds_10003005->SetDirectory(nullptr);
   Graph_h_ds_10003005->SetStats(0);
   Graph_h_ds_10003005->SetMarkerStyle(20);
   Graph_h_ds_10003005->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003005->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003005->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003005->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003005->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003005->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003005->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003005->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003005->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003005->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003005->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003005);
   
   grae->Draw("zp");
   
   TH1D *frame_243db590__10 = new TH1D("frame_243db590__10","A RooPlot of \"\"",15,3.4,3.7);
   frame_243db590__10->SetBinContent(1,45.41607);
   frame_243db590__10->SetMinimum(-10);
   frame_243db590__10->SetMaximum(50);
   frame_243db590__10->SetEntries(1);
   frame_243db590__10->SetDirectory(nullptr);
   frame_243db590__10->SetStats(0);
   frame_243db590__10->SetMarkerStyle(20);
   frame_243db590__10->GetXaxis()->SetNdivisions(-503);
   frame_243db590__10->GetXaxis()->SetLabelFont(132);
   frame_243db590__10->GetXaxis()->SetLabelOffset(0.025);
   frame_243db590__10->GetXaxis()->SetLabelSize(0.06);
   frame_243db590__10->GetXaxis()->SetTitleSize(-1);
   frame_243db590__10->GetXaxis()->SetTitleOffset(1);
   frame_243db590__10->GetXaxis()->SetTitleFont(132);
   frame_243db590__10->GetYaxis()->SetNdivisions(-406);
   frame_243db590__10->GetYaxis()->SetLabelFont(132);
   frame_243db590__10->GetYaxis()->SetLabelOffset(0.01);
   frame_243db590__10->GetYaxis()->SetLabelSize(0.06);
   frame_243db590__10->GetYaxis()->SetTitleSize(0.05);
   frame_243db590__10->GetYaxis()->SetTitleFont(132);
   frame_243db590__10->GetZaxis()->SetLabelFont(132);
   frame_243db590__10->GetZaxis()->SetLabelSize(0.05);
   frame_243db590__10->GetZaxis()->SetTitleSize(0.05);
   frame_243db590__10->GetZaxis()->SetTitleOffset(1);
   frame_243db590__10->GetZaxis()->SetTitleFont(132);
   frame_243db590__10->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_jg_rd_bu_chic1()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri Sep 22 09:52:37 2023) by ROOT version 6.28/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,38,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.355556,-2891.566,3.725926,21204.82);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_25c72d80__7 = new TH1D("frame_25c72d80__7","A RooPlot of \"\"",60,3.4,3.7);
   frame_25c72d80__7->SetBinContent(1,15497.75);
   frame_25c72d80__7->SetMinimum(0);
   frame_25c72d80__7->SetMaximum(20000);
   frame_25c72d80__7->SetEntries(1);
   frame_25c72d80__7->SetDirectory(nullptr);
   frame_25c72d80__7->SetStats(0);
   frame_25c72d80__7->SetMarkerStyle(20);
   frame_25c72d80__7->GetXaxis()->SetNdivisions(-503);
   frame_25c72d80__7->GetXaxis()->SetLabelFont(132);
   frame_25c72d80__7->GetXaxis()->SetLabelOffset(0.025);
   frame_25c72d80__7->GetXaxis()->SetLabelSize(0.06);
   frame_25c72d80__7->GetXaxis()->SetTitleSize(-1);
   frame_25c72d80__7->GetXaxis()->SetTitleOffset(1);
   frame_25c72d80__7->GetXaxis()->SetTitleFont(132);
   frame_25c72d80__7->GetYaxis()->SetNdivisions(-404);
   frame_25c72d80__7->GetYaxis()->SetLabelFont(132);
   frame_25c72d80__7->GetYaxis()->SetLabelOffset(0.01);
   frame_25c72d80__7->GetYaxis()->SetLabelSize(0.06);
   frame_25c72d80__7->GetYaxis()->SetTitleSize(0.05);
   frame_25c72d80__7->GetYaxis()->SetTitleFont(132);
   frame_25c72d80__7->GetZaxis()->SetLabelFont(132);
   frame_25c72d80__7->GetZaxis()->SetLabelSize(0.05);
   frame_25c72d80__7->GetZaxis()->SetTitleSize(0.05);
   frame_25c72d80__7->GetZaxis()->SetTitleOffset(1);
   frame_25c72d80__7->GetZaxis()->SetTitleFont(132);
   frame_25c72d80__7->Draw("FUNC");
   
   Double_t fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_Comp[(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)]_fx13[235] = { 3.399995, 3.4, 3.405, 3.41, 3.415, 3.42, 3.425, 3.43, 3.4325, 3.435, 3.4375, 3.44, 3.4425, 3.445, 3.44625, 3.4475, 3.44875,
   3.45, 3.45125, 3.4525, 3.45375, 3.455, 3.45625, 3.4575, 3.45875, 3.46, 3.46125, 3.4625, 3.463125, 3.46375, 3.464375, 3.465, 3.465625,
   3.46625, 3.466875, 3.4675, 3.468125, 3.46875, 3.469375, 3.47, 3.470625, 3.47125, 3.471875, 3.4725, 3.473125, 3.47375, 3.474375, 3.475, 3.475625,
   3.47625, 3.476875, 3.4775, 3.478125, 3.47875, 3.479375, 3.48, 3.480625, 3.48125, 3.481875, 3.4825, 3.483125, 3.48375, 3.484375, 3.485, 3.485625,
   3.48625, 3.4875, 3.48875, 3.49, 3.49125, 3.4925, 3.493125, 3.49375, 3.494375, 3.495, 3.495625, 3.49625, 3.496875, 3.4975, 3.498125, 3.49875,
   3.499375, 3.5, 3.500625, 3.500938, 3.50125, 3.501562, 3.501875, 3.502187, 3.5025, 3.502813, 3.503125, 3.503437, 3.50375, 3.504062, 3.504375, 3.504688,
   3.505, 3.505312, 3.505625, 3.505937, 3.50625, 3.506562, 3.506875, 3.507187, 3.5075, 3.507812, 3.508125, 3.508437, 3.50875, 3.509062, 3.509375, 3.509688,
   3.51, 3.510312, 3.510625, 3.510937, 3.51125, 3.511563, 3.511875, 3.512188, 3.5125, 3.512812, 3.513125, 3.513438, 3.51375, 3.514063, 3.514375, 3.514687,
   3.515, 3.515313, 3.515625, 3.515938, 3.51625, 3.516563, 3.516875, 3.5175, 3.518125, 3.51875, 3.519375, 3.52, 3.52125, 3.5225, 3.52375, 3.525,
   3.52625, 3.5275, 3.52875, 3.53, 3.530625, 3.53125, 3.531875, 3.5325, 3.533125, 3.53375, 3.534375, 3.535, 3.535625, 3.53625, 3.536875, 3.5375,
   3.538125, 3.53875, 3.539375, 3.54, 3.540625, 3.54125, 3.541875, 3.5425, 3.543125, 3.54375, 3.544375, 3.545, 3.545625, 3.54625, 3.546875, 3.5475,
   3.548125, 3.54875, 3.549375, 3.55, 3.55125, 3.5525, 3.55375, 3.555, 3.55625, 3.5575, 3.55875, 3.56, 3.56125, 3.5625, 3.56375, 3.565,
   3.56625, 3.5675, 3.56875, 3.57, 3.57125, 3.5725, 3.57375, 3.575, 3.57625, 3.5775, 3.58, 3.5825, 3.585, 3.5875, 3.59, 3.5925,
   3.595, 3.5975, 3.6, 3.6025, 3.605, 3.61, 3.615, 3.62, 3.625, 3.63, 3.635, 3.64, 3.645, 3.65, 3.655, 3.66,
   3.665, 3.67, 3.675, 3.68, 3.685, 3.69, 3.695, 3.7, 3.7, 3.700005 };
   Double_t fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_Comp[(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)]_fy13[235] = { 0, 39.22502, 46.29957, 55.12851, 66.34445, 80.93415, 100.4977, 127.6879, 145.4259, 166.9127, 193.1447, 225.3799, 265.1915, 314.5273, 343.4935, 375.7737, 411.7458,
   451.8243, 496.4624, 546.1549, 601.4407, 662.9067, 731.1912, 806.988, 891.0523, 984.2069, 1087.35, 1201.465, 1262.972, 1327.635, 1395.61, 1467.057, 1542.149,
   1621.064, 1703.997, 1791.152, 1882.745, 1979.011, 2080.199, 2186.577, 2298.433, 2416.079, 2539.853, 2670.12, 2807.28, 2951.769, 3104.061, 3264.68, 3434.2,
   3613.256, 3802.547, 4002.807, 4211.592, 4427.063, 4649.113, 4877.614, 5112.404, 5353.295, 5600.066, 5852.468, 6110.219, 6373.005, 6640.482, 6912.273, 7187.971,
   7467.135, 8033.957, 8608.634, 9186.627, 9763.006, 10332.52, 10612.99, 10889.66, 11161.83, 11428.77, 11689.76, 11944.08, 12191.04, 12429.9, 12660, 12880.65,
   13091.18, 13290.97, 13479.39, 13569.16, 13655.88, 13739.47, 13819.87, 13897.01, 13970.84, 14041.29, 14108.32, 14171.85, 14231.86, 14288.27, 14341.06, 14390.17,
   14435.57, 14477.22, 14515.08, 14549.12, 14579.32, 14605.65, 14628.09, 14646.62, 14661.23, 14671.9, 14678.62, 14681.39, 14680.2, 14675.06, 14665.98, 14652.95,
   14635.99, 14615.11, 14590.34, 14561.69, 14529.18, 14492.84, 14452.71, 14408.81, 14361.18, 14309.86, 14254.9, 14196.32, 14134.2, 14068.56, 13999.48, 13926.99,
   13851.17, 13772.07, 13689.75, 13604.28, 13515.73, 13424.16, 13329.65, 13132.09, 12923.66, 12704.99, 12476.73, 12239.56, 11754.85, 11279.1, 10813.1, 10357.08,
   9911.33, 9476.193, 9052.032, 8639.225, 8437.198, 8238.149, 8042.123, 7849.162, 7659.308, 7472.6, 7289.071, 7108.757, 6931.687, 6757.887, 6587.381, 6420.189,
   6256.327, 6095.808, 5938.639, 5784.826, 5634.371, 5487.269, 5343.514, 5203.095, 5065.999, 4932.206, 4801.696, 4674.443, 4550.42, 4429.593, 4311.929, 4197.39,
   4085.935, 3977.522, 3872.104, 3769.635, 3573.339, 3388.214, 3213.816, 3049.678, 2895.326, 2750.271, 2614.027, 2486.106, 2366.025, 2253.311, 2147.505, 2048.161,
   1954.849, 1867.161, 1784.705, 1707.114, 1634.041, 1565.158, 1500.162, 1438.77, 1380.718, 1325.765, 1224.276, 1132.719, 1049.766, 974.305, 905.4109, 842.3104,
   784.3561, 731.0031, 681.7888, 636.3168, 594.2444, 519.1359, 454.4557, 398.5959, 350.2387, 308.2876, 271.8223, 240.0661, 212.3608, 188.147, 166.9486, 148.3592,
   132.031, 117.6664, 105.0096, 93.84074, 83.97034, 75.23488, 67.49299, 60.62221, 60.62221, 0 };
   TGraph *graph = new TGraph(235,fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_Comp[(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)]_fx13,fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_Comp[(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)]_fy13);
   graph->SetName("fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_Comp[(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)]");
   graph->SetTitle("Projection of Fit1D Fit(RDS_jgamma_C1)+(RDGa_jgamma_C1)_jgc1rd");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13 = new TH1F("Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13","Projection of Fit1D Fit(RDS_jgamma_C1)+(RDGa_jgamma_C1)_jgc1rd",235,3.369994,3.730006);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->SetMinimum(0);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->SetMaximum(16149.52);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->SetDirectory(nullptr);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->SetStats(0);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->SetMarkerStyle(20);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cPcB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_Comp[(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)]13);
   
   graph->Draw("fl");
   
   Double_t fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_Comp[flat_bLkNlf]_fx14[66] = { 3.394995, 3.395, 3.4, 3.405, 3.41, 3.415, 3.42, 3.425, 3.43, 3.435, 3.44, 3.445, 3.45, 3.455, 3.46, 3.465, 3.47,
   3.475, 3.48, 3.485, 3.49, 3.495, 3.5, 3.505, 3.51, 3.515, 3.52, 3.525, 3.53, 3.535, 3.54, 3.545, 3.55,
   3.555, 3.56, 3.565, 3.57, 3.575, 3.58, 3.585, 3.59, 3.595, 3.6, 3.605, 3.61, 3.615, 3.62, 3.625, 3.63,
   3.635, 3.64, 3.645, 3.65, 3.655, 3.66, 3.665, 3.67, 3.675, 3.68, 3.685, 3.69, 3.695, 3.7, 3.7, 3.705,
   3.705005 };
   Double_t fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_Comp[flat_bLkNlf]_fy14[66] = { 0, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07,
   9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07,
   9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07,
   9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07, 9.846545e-07,
   0 };
   graph = new TGraph(66,fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_Comp[flat_bLkNlf]_fx14,fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_Comp[flat_bLkNlf]_fy14);
   graph->SetName("fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_Comp[flat_bLkNlf]");
   graph->SetTitle("Projection of Fit1D Fit(RDS_jgamma_C1)+(RDGa_jgamma_C1)_jgc1rd");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14 = new TH1F("Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14","Projection of Fit1D Fit(RDS_jgamma_C1)+(RDGa_jgamma_C1)_jgc1rd",100,3.363994,3.736006);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->SetMinimum(0);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->SetMaximum(1.08312e-06);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->SetDirectory(nullptr);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->SetStats(0);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->SetMarkerStyle(20);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB_CompoBflat_bLkNlfcB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_Comp[flat_bLkNlf]14);
   
   graph->Draw("l");
   
   Double_t fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_fx15[99] = { 3.394995, 3.395, 3.4, 3.405, 3.41, 3.415, 3.42, 3.425, 3.43, 3.435, 3.44, 3.445, 3.45, 3.455, 3.4575, 3.46, 3.4625,
   3.465, 3.4675, 3.47, 3.4725, 3.47375, 3.475, 3.47625, 3.4775, 3.48, 3.4825, 3.485, 3.4875, 3.49, 3.4925, 3.495, 3.49625,
   3.4975, 3.49875, 3.5, 3.50125, 3.5025, 3.50375, 3.505, 3.50625, 3.5075, 3.50875, 3.51, 3.51125, 3.5125, 3.51375, 3.515, 3.51625,
   3.5175, 3.51875, 3.52, 3.5225, 3.525, 3.5275, 3.53, 3.5325, 3.535, 3.5375, 3.54, 3.5425, 3.545, 3.5475, 3.55, 3.5525,
   3.555, 3.5575, 3.56, 3.565, 3.57, 3.575, 3.58, 3.585, 3.59, 3.595, 3.6, 3.605, 3.61, 3.615, 3.62, 3.625,
   3.63, 3.635, 3.64, 3.645, 3.65, 3.655, 3.66, 3.665, 3.67, 3.675, 3.68, 3.685, 3.69, 3.695, 3.7, 3.7,
   3.705, 3.705005 };
   Double_t fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_fy15[99] = { 0, 39.22502, 39.22502, 46.29957, 55.12851, 66.34445, 80.93415, 100.4977, 127.6879, 166.9127, 225.3799, 314.5273, 451.8243, 662.9067, 806.988, 984.2069, 1201.465,
   1467.057, 1791.152, 2186.577, 2670.12, 2951.769, 3264.68, 3613.256, 4002.807, 4877.614, 5852.468, 6912.273, 8033.957, 9186.627, 10332.52, 11428.77, 11944.08,
   12429.9, 12880.65, 13290.97, 13655.88, 13970.84, 14231.86, 14435.57, 14579.32, 14661.23, 14680.2, 14635.99, 14529.18, 14361.18, 14134.2, 13851.17, 13515.73,
   13132.09, 12704.99, 12239.56, 11279.1, 10357.08, 9476.193, 8639.225, 7849.162, 7108.757, 6420.189, 5784.826, 5203.095, 4674.443, 4197.39, 3769.635, 3388.214,
   3049.678, 2750.271, 2486.106, 2048.161, 1707.114, 1438.77, 1224.276, 1049.766, 905.4109, 784.3561, 681.7888, 594.2445, 519.1359, 454.4557, 398.5959, 350.2387,
   308.2876, 271.8223, 240.0661, 212.3608, 188.147, 166.9486, 148.3592, 132.031, 117.6664, 105.0096, 93.84074, 83.97034, 75.23488, 67.49299, 60.62221, 60.62221,
   60.62221, 0 };
   graph = new TGraph(99,fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_fx15,fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]_fy15);
   graph->SetName("fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]");
   graph->SetTitle("Projection of Fit1D Fit(RDS_jgamma_C1)+(RDGa_jgamma_C1)_jgc1rd");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15 = new TH1F("Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15","Projection of Fit1D Fit(RDS_jgamma_C1)+(RDGa_jgamma_C1)_jgc1rd",100,3.363994,3.736006);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->SetMinimum(0);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->SetMaximum(16148.22);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->SetDirectory(nullptr);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->SetStats(0);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->SetMarkerStyle(20);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitoPRDS_jgamma_C1cP_plus_oPRDGa_jgamma_C1cP_jgc1rd_jgc1rd_NormoBfmchic_PVMJcB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Fit(RDS_jgamma_C1)_plus_(RDGa_jgamma_C1)_jgc1rd_jgc1rd_Norm[fmchic_PVMJ]15);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3004[60] = { 3.4025, 3.4075, 3.4125, 3.4175, 3.4225, 3.4275, 3.4325, 3.4375, 3.4425, 3.4475, 3.4525, 3.4575, 3.4625, 3.4675, 3.4725, 3.4775, 3.4825,
   3.4875, 3.4925, 3.4975, 3.5025, 3.5075, 3.5125, 3.5175, 3.5225, 3.5275, 3.5325, 3.5375, 3.5425, 3.5475, 3.5525, 3.5575, 3.5625,
   3.5675, 3.5725, 3.5775, 3.5825, 3.5875, 3.5925, 3.5975, 3.6025, 3.6075, 3.6125, 3.6175, 3.6225, 3.6275, 3.6325, 3.6375, 3.6425,
   3.6475, 3.6525, 3.6575, 3.6625, 3.6675, 3.6725, 3.6775, 3.6825, 3.6875, 3.6925, 3.6975 };
   Double_t h_ds_1000_fy3004[60] = { -6.42198, 36.54228, 43.90884, 57.29489, 90.01758, 137.6466, 178.1122, 264.7971, 305.6793, 529.4055, 632.3477, 983.1951, 1418.012, 2041.057, 2916.76, 3976.457, 5727.033,
   7624.569, 10047.01, 12055.89, 13516.82, 14627.76, 14518.03, 13505.02, 11613.24, 10001.75, 8100.627, 6718.2, 5224.31, 4179.809, 3430.725, 2751.344, 2281.627,
   1744.274, 1549.859, 1275.177, 995.2272, 878.259, 820.0726, 676.8916, 490.3205, 468.0232, 345.3145, 369.5833, 339.3414, 253.4261, 209.3083, 204.3292, 161.5384,
   154.1221, 128.2406, 113.9205, 82.7273, 86.07228, 103.454, 73.42554, 63.92482, 102.414, 61.73491, 66.22624 };
   Double_t h_ds_1000_felx3004[60] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_fely3004[60] = { 11.08696, 12.80944, 14.30892, 16.02912, 17.72146, 20.48169, 22.90176, 25.21087, 27.35543, 32.86028, 35.25832, 41.0223, 47.3708, 54.65204, 63.34505, 72.56123, 85.0793,
   96.82845, 109.793, 119.5585, 126.3636, 131.1663, 130.6546, 126.2106, 117.4885, 109.8317, 99.79505, 91.43028, 81.89693, 74.61346, 68.24699, 62.11148, 57.4794,
   51.98781, 49.21026, 45.58903, 41.75979, 39.61711, 37.75712, 34.68263, 32.13707, 30.72216, 28.57543, 27.09404, 26.12518, 23.80893, 22.63921, 21.45196, 19.40016,
   19.55318, 18.24736, 16.94298, 15.76574, 14.72894, 15.22663, 13.8179, 13.16473, 13.79952, 12.72829, 12.42098 };
   Double_t h_ds_1000_fehx3004[60] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_fehy3004[60] = { 11.08696, 12.80944, 14.30892, 16.02912, 17.72146, 20.48169, 22.90176, 25.21087, 27.35543, 32.86028, 35.25832, 41.0223, 47.3708, 54.65204, 63.34505, 72.56123, 85.0793,
   96.82845, 109.793, 119.5585, 126.3636, 131.1663, 130.6546, 126.2106, 117.4885, 109.8317, 99.79505, 91.43028, 81.89693, 74.61346, 68.24699, 62.11148, 57.4794,
   51.98781, 49.21026, 45.58903, 41.75979, 39.61711, 37.75712, 34.68263, 32.13707, 30.72216, 28.57543, 27.09404, 26.12518, 23.80893, 22.63921, 21.45196, 19.40016,
   19.55318, 18.24736, 16.94298, 15.76574, 14.72894, 15.22663, 13.8179, 13.16473, 13.79952, 12.72829, 12.42098 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_ds_1000_fx3004,h_ds_1000_fy3004,h_ds_1000_felx3004,h_ds_1000_fehx3004,h_ds_1000_fely3004,h_ds_1000_fehy3004);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__fmchic_PVMJ");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0);
   
   TH1F *Graph_h_ds_10003004 = new TH1F("Graph_h_ds_10003004","Histogram of ds_1000_plot__fmchic_PVMJ",100,3.37,3.73);
   Graph_h_ds_10003004->SetMinimum(-1495.152);
   Graph_h_ds_10003004->SetMaximum(16236.57);
   Graph_h_ds_10003004->SetDirectory(nullptr);
   Graph_h_ds_10003004->SetStats(0);
   Graph_h_ds_10003004->SetMarkerStyle(20);
   Graph_h_ds_10003004->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003004->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003004->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003004->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003004->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003004->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003004->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003004->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003004->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003004->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003004->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003004->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003004->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003004->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003004->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003004);
   
   grae->Draw("zp");
   
   TH1D *frame_25c72d80__8 = new TH1D("frame_25c72d80__8","A RooPlot of \"\"",60,3.4,3.7);
   frame_25c72d80__8->SetBinContent(1,15497.75);
   frame_25c72d80__8->SetMinimum(0);
   frame_25c72d80__8->SetMaximum(20000);
   frame_25c72d80__8->SetEntries(1);
   frame_25c72d80__8->SetDirectory(nullptr);
   frame_25c72d80__8->SetStats(0);
   frame_25c72d80__8->SetMarkerStyle(20);
   frame_25c72d80__8->GetXaxis()->SetNdivisions(-503);
   frame_25c72d80__8->GetXaxis()->SetLabelFont(132);
   frame_25c72d80__8->GetXaxis()->SetLabelOffset(0.025);
   frame_25c72d80__8->GetXaxis()->SetLabelSize(0.06);
   frame_25c72d80__8->GetXaxis()->SetTitleSize(-1);
   frame_25c72d80__8->GetXaxis()->SetTitleOffset(1);
   frame_25c72d80__8->GetXaxis()->SetTitleFont(132);
   frame_25c72d80__8->GetYaxis()->SetNdivisions(-404);
   frame_25c72d80__8->GetYaxis()->SetLabelFont(132);
   frame_25c72d80__8->GetYaxis()->SetLabelOffset(0.01);
   frame_25c72d80__8->GetYaxis()->SetLabelSize(0.06);
   frame_25c72d80__8->GetYaxis()->SetTitleSize(0.05);
   frame_25c72d80__8->GetYaxis()->SetTitleFont(132);
   frame_25c72d80__8->GetZaxis()->SetLabelFont(132);
   frame_25c72d80__8->GetZaxis()->SetLabelSize(0.05);
   frame_25c72d80__8->GetZaxis()->SetTitleSize(0.05);
   frame_25c72d80__8->GetZaxis()->SetTitleOffset(1);
   frame_25c72d80__8->GetZaxis()->SetTitleFont(132);
   frame_25c72d80__8->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void upper_cmp_c1()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Oct 23 10:26:15 2023) by ROOT version 6.28/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,38,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.2857143,-5.939759,0.6666667,51.89157);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.3);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   Double_t Graph_fx3001[9] = { 0.068, 0.1, 0.128, 0.011, 0.148, 0.006, 0.526, 0.28, 0.49 };
   Double_t Graph_fy3001[9] = { 5, 10, 15, 20, 25, 30, 35, 40, 45 };
   Double_t Graph_felx3001[9] = { 0, 0, 0.042, 0, 0, 0, 0, 0, 0 };
   Double_t Graph_fely3001[9] = { 0, 0, 0, 0, 0, 0, 0, 0, 0 };
   Double_t Graph_fehx3001[9] = { 0, 0, 0.043, 0, 0, 0, 0, 0, 0 };
   Double_t Graph_fehy3001[9] = { 0, 0, 0, 0, 0, 0, 0, 0, 0 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(9,Graph_fx3001,Graph_fy3001,Graph_felx3001,Graph_fehx3001,Graph_fely3001,Graph_fehy3001);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","",100,0,0.6);
   Graph_Graph3001->SetMinimum(1);
   Graph_Graph3001->SetMaximum(49);
   Graph_Graph3001->SetDirectory(nullptr);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleSize(-1);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(1);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetNdivisions(0);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("ap");
   
   Double_t Graph_fx1[2] = { 0, 0.49 };
   Double_t Graph_fy1[2] = { 0, 45 };
   TGraph *graph = new TGraph(2,Graph_fx1,Graph_fy1);
   graph->SetName("");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(3);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,0.539);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(49.5);
   Graph_Graph1->SetDirectory(nullptr);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("p");
   TArrow *arrow = new TArrow(0.49,45,0,45,0.05,"|>");

   ci = TColor::GetColor("#ff0000");
   arrow->SetFillColor(ci);
   arrow->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   arrow->SetLineColor(ci);
   arrow->SetAngle(15);
   arrow->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}

